Learning to Communicate to Solve Riddles with Deep Distributed Recurrent Q-Networks

We propose deep distributed recurrent Q-networks (DDRQN), which enable teams of agents to learn to solve communication-based coordination tasks. In these tasks, the agents are not given any pre-designed communication protocol. Therefore, in order to successfully communicate, they must first automatically develop and agree upon their own communication protocol. We present empirical results on two multi-agent learning problems based on well-known riddles, demonstrating that DDRQN can successfully solve such tasks and discover elegant communication protocols to do so. To our knowledge, this is the first time deep reinforcement learning has succeeded in learning communication protocols. In addition, we present ablation experiments that confirm that each of the main components of the DDRQN architecture are critical to its success.

==> results/digit/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy import stats\n",
    "\n",
    "%matplotlib inline\n",
    "import matplotlib as mpl\n",
    "from matplotlib import rc\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set(style=\"whitegrid\")\n",
    "sns_colors = sns.color_palette(None, 8)\n",
    "sns_colors = ['#1075a1','#24b476','#e94d5b','#7D48DA','#faa44f','#1fb0e7']\n",
    "\n",
    "# rc('text', usetex=True)\n",
    "# plt.rc('font', family='serif')\n",
    "# import matplotlib as mpl\n",
    "rc('font', family='serif')\n",
    "# rc('font', serif='Times')\n",
    "# rc('font', serif='CMU Serif')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Load Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "data = np.loadtxt('digits_reward_entropy.csv', skiprows=1, delimiter=',')\n",
    "x_axis = data[:,0]\n",
    "info_mean = data[:,1]\n",
    "info_std = data[:,2]\n",
    "rew_mean = data[:,3]\n",
    "rew_std = data[:,4]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plot Filter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjQAAAGCCAYAAAD38Fn2AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11a3394a8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.rc('text', usetex=True)\n",
    "# plt.rc('font', family='serif')\n",
    "# plt.rc('font', serif='CMU Serif')\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "# plt.title(r'Reward vs Information Entropy', fontsize=18)\n",
    "plt.plot(x_axis, info_mean, color=sns_colors[0], linestyle='-', linewidth=3, label=\"Information Entropy\")\n",
    "plt.fill_between(x_axis, info_mean - info_std, info_mean + info_std, facecolor=sns_colors[0], edgecolor=\"none\", alpha=0.1)\n",
    "plt.plot(x_axis, rew_mean, color=sns_colors[1], linestyle='-', linewidth=3, label=\"Reward\")\n",
    "plt.fill_between(x_axis, rew_mean - rew_std, rew_mean + rew_std, facecolor=sns_colors[1], edgecolor=\"none\", alpha=0.1)\n",
    "plt.ylabel(r'')\n",
    "plt.xlabel(r'# Epochs', fontsize=18)\n",
    "ax.get_xaxis().set_major_formatter(mpl.ticker.FuncFormatter(lambda x, p: str(int(x/1000.))+'k' if x > 0 else '')) #format(int(x), ',')))\n",
    "plt.xlim(x_axis[0], x_axis[-1])\n",
    "plt.ylim(0, 2)\n",
    "plt.legend(borderaxespad=0.2, fontsize=18, loc=1)\n",
    "plt.tick_params(axis='both', which='major', labelsize=16)\n",
    "plt.tick_params(axis='both', which='minor', labelsize=8)\n",
    "plt.tight_layout()\n",
    "plt.savefig('reward_vs_information.pdf', bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.4.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> results/hat/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/iassael/anaconda/lib/python3.4/site-packages/IPython/html.py:14: ShimWarning: The `IPython.html` package has been deprecated. You should import from `notebook` instead. `IPython.html.widgets` has moved to `ipywidgets`.\n",
      "  \"`IPython.html.widgets` has moved to `ipywidgets`.\", ShimWarning)\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "from scipy import stats\n",
    "from scipy import ndimage\n",
    "\n",
    "\n",
    "%matplotlib inline\n",
    "import matplotlib as mpl\n",
    "from matplotlib import rc\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set(style=\"whitegrid\")\n",
    "sns_colors = sns.color_palette(None, 8)\n",
    "sns_colors2 = sns.color_palette(\"Blues\")\n",
    "# sns_colors = sns.color_palette(\"hls\", 8)\n",
    "sns_colors = ['#1075a1','#24b476','#e94d5b','#7D48DA','#faa44f','#1fb0e7','#64E717']\n",
    "\n",
    "# rc('text', usetex=True)\n",
    "# plt.rc('font', family='serif')\n",
    "# import matplotlib as mpl\n",
    "rc('font', family='serif')\n",
    "# rc('font', serif='Times')\n",
    "# rc('font', serif='CMU Serif')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Shared Params"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Load Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rows = 100\n",
    "h_10_10 = np.zeros((rows, 4))\n",
    "data = np.loadtxt('h_10/hats_64_10_10_23.csv', skiprows=1, delimiter=',')\n",
    "x_axis = data[:rows,0]\n",
    "h_10_10[:,0] = data[:rows,5]\n",
    "data = np.loadtxt('h_10/hats_64_10_10_108.csv', skiprows=1, delimiter=',')\n",
    "h_10_10[:,1] = data[:rows,5]\n",
    "data = np.loadtxt('h_10/hats_64_10_10_123.csv', skiprows=1, delimiter=',')\n",
    "h_10_10[:,2] = data[:rows,5]\n",
    "# data = np.loadtxt('h_10/hats_64_10_10_842.csv', skiprows=1, delimiter=',')\n",
    "# h_10_10[:,3] = data[:rows,5]\n",
    "data = np.loadtxt('h_10/hats_64_10_10_950.csv', skiprows=1, delimiter=',')\n",
    "h_10_10[:,3] = data[:rows,5]\n",
    "\n",
    "h_10_10 /= 9.5/10\n",
    "\n",
    "h_10_10_notshared = np.zeros((rows, 6))\n",
    "data = np.loadtxt('h_10/hats_64_10_10_notshared_123.csv', skiprows=1, delimiter=',')\n",
    "h_10_10_notshared[:,0] = data[:rows,5]\n",
    "data = np.loadtxt('h_10/hats_64_10_10_notshared_135.csv', skiprows=1, delimiter=',')\n",
    "h_10_10_notshared[:,1] = data[:rows,5]\n",
    "data = np.loadtxt('h_10/hats_64_10_10_notshared_201.csv', skiprows=1, delimiter=',')\n",
    "h_10_10_notshared[:,2] = data[:rows,5]\n",
    "data = np.loadtxt('h_10/hats_64_10_10_notshared_243.csv', skiprows=1, delimiter=',')\n",
    "h_10_10_notshared[:,3] = data[:rows,5]\n",
    "data = np.loadtxt('h_10/hats_64_10_10_notshared_453.csv', skiprows=1, delimiter=',')\n",
    "h_10_10_notshared[:,4] = data[:rows,5]\n",
    "data = np.loadtxt('h_10/hats_64_10_10_notshared_487.csv', skiprows=1, delimiter=',')\n",
    "h_10_10_notshared[:,5] = data[:rows,5]\n",
    "\n",
    "h_10_10_notshared /= 9.5/10\n",
    "\n",
    "h_10_10_q = np.zeros((rows, 3))\n",
    "data = np.loadtxt('q_table_10/hats_q_table_001.csv', skiprows=1, delimiter=',')\n",
    "h_10_10_q[:,0] = data[:rows]\n",
    "data = np.loadtxt('q_table_10/hats_q_table_387.csv', skiprows=1, delimiter=',')\n",
    "h_10_10_q[:,1] = data[:rows]\n",
    "data = np.loadtxt('q_table_10/hats_q_table_579.csv', skiprows=1, delimiter=',')\n",
    "h_10_10_q[:,2] = data[:rows]\n",
    "\n",
    "h_10_10_q /= 9.5/10\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def mean_confidence_interval(data, confidence=0.95):\n",
    "    a = np.array(data)\n",
    "    n = a.shape[0]\n",
    "    m, se = a.mean(1), stats.sem(a,1)\n",
    "    h = se * stats.t._ppf((1+confidence)/2., n-1)\n",
    "    return m, h"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjYAAAGVCAYAAADt1rvoAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nf6S6fmuomlJ6AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1063ab5f8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "# plt.title(r'Reward vs Information Entropy', fontsize=18)\n",
    "\n",
    "h_10_10_m, h_10_10_c = mean_confidence_interval(h_10_10)\n",
    "plt.plot(x_axis, h_10_10_m, color=sns_colors[0], linestyle='-', linewidth=3, label=\"DDRQN w Tied Weights\")\n",
    "plt.fill_between(x_axis, h_10_10_m - h_10_10_c, h_10_10_m + h_10_10_c, facecolor=sns_colors[0], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "h_10_10_notshared_m, h_10_10_notshared_c = mean_confidence_interval(h_10_10_notshared)\n",
    "plt.plot(x_axis, h_10_10_notshared_m, color=sns_colors[1], linestyle='-', linewidth=3, label=\"DDRQN w/o Tied Weights\")\n",
    "plt.fill_between(x_axis, h_10_10_notshared_m - h_10_10_notshared_c,  h_10_10_notshared_m + h_10_10_notshared_c, facecolor=sns_colors[1], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "h_10_10_q_m, h_10_10_q_c = mean_confidence_interval(h_10_10_q)\n",
    "plt.plot(x_axis, h_10_10_q_m, color=sns_colors[2], linestyle='-', linewidth=3, label=\"Q-Table\")\n",
    "plt.fill_between(x_axis, h_10_10_q_m - h_10_10_q_c, h_10_10_q_m + h_10_10_q_c, facecolor=sns_colors[2], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "plt.plot(x_axis, np.ones(h_10_10_q.shape[0]), color='black', linestyle='--', linewidth=1, label=\"Optimal\")\n",
    "\n",
    "plt.ylabel(r'Norm. $R$ (Optimal)', fontsize=18)\n",
    "plt.xlabel(r'# Epochs', fontsize=18)\n",
    "ax.get_xaxis().set_major_formatter(mpl.ticker.FuncFormatter(lambda x, p: str(int(x/1000.))+'k' if x > 0 else '')) #format(int(x), ',')))\n",
    "plt.xlim(x_axis[0], x_axis[-1])\n",
    "plt.ylim(0.475, 1.025)\n",
    "# plt.legend(borderaxespad=0.2, fontsize=18, loc=4)\n",
    "plt.legend(borderaxespad=0.2, bbox_to_anchor=(0., 1.1, 1., .102), fontsize=16, ncol=2, mode=\"expand\")\n",
    "# plt.legend(borderaxespad=0.2, fontsize=18, bbox_to_anchor=(1.01, 0.65), loc=2)\n",
    "plt.tick_params(axis='both', which='major', labelsize=16)\n",
    "plt.tick_params(axis='both', which='minor', labelsize=8)\n",
    "plt.tight_layout()\n",
    "plt.savefig('h_10_shared.pdf', bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Curriculum"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rows = 170\n",
    "h_3_20 = np.zeros((rows, 6))\n",
    "data = np.loadtxt('h_30/hats_64_3_30.csv', skiprows=1, delimiter=',')\n",
    "x_axis_all = data[:rows,0]\n",
    "h_3_20_data = data[:rows,5:11]\n",
    "h_3_20 = []\n",
    "\n",
    "\n",
    "# h_20_20 = np.zeros((rows, 1))%%!\n",
    "data = np.loadtxt('h_20/hats_64_20_20_123.csv', skiprows=1, delimiter=',')\n",
    "h_20_20 = data[:rows,5]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "x_axis = []\n",
    "dims = [3,5,8,12,16,20]\n",
    "for d in range(data.shape[1]):\n",
    "    for i in range(rows):\n",
    "        if h_3_20_data[i,d] > 0:\n",
    "            # print(h_3_20[i,d])\n",
    "            x_axis.append(x_axis_all[i:])\n",
    "            h_3_20.append(h_3_20_data[i:,d] / ((dims[d]-0.5)/dims[d]))\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def my_legend(axis = None):\n",
    "\n",
    "    if axis == None:\n",
    "        axis = plt.gca()\n",
    "\n",
    "    N = 32\n",
    "    Nlines = len(axis.lines)\n",
    "    print(Nlines)\n",
    "\n",
    "    xmin, xmax = axis.get_xlim()\n",
    "    ymin, ymax = axis.get_ylim()\n",
    "\n",
    "    # the 'point of presence' matrix\n",
    "    pop = np.zeros((Nlines, N, N), dtype=np.float)    \n",
    "\n",
    "    for l in range(Nlines):\n",
    "        # get xy data and scale it to the NxN squares\n",
    "        xy = axis.lines[l].get_xydata()\n",
    "        xy = (xy - [xmin,ymin]) / ([xmax-xmin, ymax-ymin]) * N\n",
    "        xy = xy.astype(np.int32)\n",
    "        # mask stuff outside plot        \n",
    "        mask = (xy[:,0] >= 0) & (xy[:,0] < N) & (xy[:,1] >= 0) & (xy[:,1] < N)\n",
    "        xy = xy[mask]\n",
    "        # add to pop\n",
    "        for p in xy:\n",
    "            pop[l][tuple(p)] = 1.0\n",
    "\n",
    "    # find whitespace, nice place for labels\n",
    "    ws = 1.0 - (np.sum(pop, axis=0) > 0) * 1.0 \n",
    "    # don't use the borders\n",
    "    ws[:,0]   = 0\n",
    "    ws[:,N-1] = 0\n",
    "    ws[0,:]   = 0  \n",
    "    ws[N-1,:] = 0  \n",
    "\n",
    "    # blur the pop's\n",
    "    for l in range(Nlines):\n",
    "        pop[l] = ndimage.gaussian_filter(pop[l], sigma=N/5)\n",
    "\n",
    "    for l in range(Nlines):\n",
    "        # positive weights for current line, negative weight for others....\n",
    "        w = -0.3 * np.ones(Nlines, dtype=np.float)\n",
    "        w[l] = 0.5\n",
    "\n",
    "        # calculate a field         \n",
    "        p = ws + np.sum(w[:, np.newaxis, np.newaxis] * pop, axis=0)\n",
    "        plt.figure()\n",
    "        plt.imshow(p, interpolation='nearest')\n",
    "        plt.title(axis.lines[l].get_label())\n",
    "\n",
    "        pos = np.argmax(p)  # note, argmax flattens the array first \n",
    "        best_x, best_y =  (pos / N, pos % N) \n",
    "        x = xmin + (xmax-xmin) * best_x / N       \n",
    "        y = ymin + (ymax-ymin) * best_y / N       \n",
    "\n",
    "\n",
    "        axis.text(x, y, axis.lines[l].get_label(),  fontsize=18,\n",
    "                  horizontalalignment='center',\n",
    "                  verticalalignment='center')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjwAAAGVCAYAAAD69CshAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nUvAIIYQQIur9H4xbah29K9APAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x119d08f28>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.close('all')\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "# plt.title(r'Reward vs Information Entropy', fontsize=18)\n",
    "\n",
    "plt.plot(x_axis[0], h_3_20[0], color=sns_colors2[0], linestyle='-', linewidth=3, label=\"n=3 C.L.\")\n",
    "plt.plot(x_axis[1], h_3_20[1], color=sns_colors2[1], linestyle='-', linewidth=3, label=\"n=5 C.L.\")\n",
    "plt.plot(x_axis[2], h_3_20[2], color=sns_colors2[2], linestyle='-', linewidth=3, label=\"n=8 C.L.\")\n",
    "plt.plot(x_axis[3], h_3_20[3], color=sns_colors2[3], linestyle='-', linewidth=3, label=\"n=12 C.L.\")\n",
    "plt.plot(x_axis[4], h_3_20[4], color=sns_colors2[4], linestyle='-', linewidth=3, label=\"n=16 C.L.\")\n",
    "plt.plot(x_axis[5], h_3_20[5], color=sns_colors2[5], linestyle='-', linewidth=3, label=\"n=20 C.L.\")\n",
    "# plt.fill_between(x_axis, h_10_10.mean(1) - h_10_10.std(1), h_10_10.mean(1) + h_10_10.std(1), facecolor=sns_colors[0], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "\n",
    "plt.plot(x_axis_all, h_20_20, color=sns_colors[1], linestyle='-', linewidth=3, label=\"n=20\")\n",
    "# plt.fill_between(x_axis, h_10_10_notshared.mean(1) - h_10_10_notshared.std(1), h_10_10_notshared.mean(1) + h_10_10_notshared.std(1), facecolor=sns_colors[1], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "\n",
    "plt.plot(x_axis_all, np.ones(rows), color='black', linestyle='--', linewidth=1, label=\"Optimal\")\n",
    "\n",
    "plt.ylabel(r'Norm. $R$ (Optimal)', fontsize=18)\n",
    "plt.xlabel(r'# Epochs', fontsize=18)\n",
    "ax.get_xaxis().set_major_formatter(mpl.ticker.FuncFormatter(lambda x, p: str(int(x/1000.))+'k' if x > 0 else '')) #format(int(x), ',')))\n",
    "plt.xlim(x_axis_all[0], x_axis_all[-1])\n",
    "plt.ylim(0.475, 1.025)\n",
    "# plt.legend(borderaxespad=0.2, fontsize=18, bbox_to_anchor=(1.01, 0.8), loc=2)\n",
    "plt.legend(borderaxespad=0.2, bbox_to_anchor=(-0.01, 1.1, 1.03, .102), fontsize=16, ncol=4, mode=\"expand\")\n",
    "# plt.legend(borderaxespad=0.2, bbox_to_anchor=(0., -0.23, 1., .102), fontsize=16, ncol=4, mode=\"expand\")\n",
    "plt.tick_params(axis='both', which='major', labelsize=16)\n",
    "plt.tick_params(axis='both', which='minor', labelsize=8)\n",
    "plt.tight_layout()\n",
    "# my_legend()\n",
    "plt.savefig('h_20_curriculum.pdf', bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.4.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> results/switch/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/iassael/anaconda/lib/python3.4/site-packages/IPython/html.py:14: ShimWarning: The `IPython.html` package has been deprecated. You should import from `notebook` instead. `IPython.html.widgets` has moved to `ipywidgets`.\n",
      "  \"`IPython.html.widgets` has moved to `ipywidgets`.\", ShimWarning)\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "from scipy import stats\n",
    "from scipy import ndimage\n",
    "\n",
    "\n",
    "%matplotlib inline\n",
    "import matplotlib as mpl\n",
    "from matplotlib import rc\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set(style=\"whitegrid\")\n",
    "sns_colors = sns.color_palette(None, 8)\n",
    "sns_colors2 = sns.color_palette(\"Blues\")\n",
    "# sns_colors = sns.color_palette(\"hls\", 8)\n",
    "sns_colors = ['#1075a1','#24b476','#e94d5b','#7D48DA','#faa44f','#1fb0e7','#64E717']\n",
    "\n",
    "# rc('text', usetex=True)\n",
    "# plt.rc('font', family='serif')\n",
    "# import matplotlib as mpl\n",
    "rc('font', family='serif')\n",
    "# rc('font', serif='Times')\n",
    "# rc('font', serif='CMU Serif')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def mean_confidence_interval(data, confidence=0.95):\n",
    "    a = np.array(data)\n",
    "    n = a.shape[0]\n",
    "    m, se = a.mean(1), stats.sem(a,1)\n",
    "    h = se * stats.t._ppf((1+confidence)/2., n-1)\n",
    "    return m, h"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# DQN vs Naive vs Handcoded"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rows = 50\n",
    "s_3_3_shared_feed = np.zeros((rows, 10))\n",
    "s_3_3_shared_feed_opt = np.zeros((rows, 10))\n",
    "\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_123.csv', skiprows=1, delimiter=',')\n",
    "x_axis = data[:rows,0]\n",
    "s_3_3_shared_feed[:,0] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,0] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_137.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,1] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,1] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_138.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,2] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,2] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_225.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,3] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,3] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_267.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,4] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,4] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_318.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,5] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,5] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_337.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,6] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,6] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_474.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,7] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,7] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_966.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,8] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,8] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_1486.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,9] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,9] = data[:rows,7] / data[:rows,8]\n",
    "\n",
    "\n",
    "# s_3_3_shared_nofeed = np.zeros((rows, 2))\n",
    "# data = np.loadtxt('s_3_3/switch_128_3_3_feed_271.csv', skiprows=1, delimiter=',')\n",
    "# s_3_3_shared_nofeed[:,0] = data[:rows,5] / data[:rows,8]\n",
    "# data = np.loadtxt('s_3_3/switch_128_3_3_feed_123.csv', skiprows=1, delimiter=',')\n",
    "# s_3_3_shared_nofeed[:,1] = data[:rows,5] / data[:rows,8]\n",
    "\n",
    "\n",
    "# s_3_3_shared_nofeed = np.zeros((rows, 4))\n",
    "# data = np.loadtxt('s_3_3/switch_128_3_3_shared_123.csv', skiprows=1, delimiter=',')\n",
    "# s_3_3_shared_nofeed[:,0] = data[:rows,5] / data[:rows,8]\n",
    "# data = np.loadtxt('s_3_3/switch_128_3_3_shared_130.csv', skiprows=1, delimiter=',')\n",
    "# s_3_3_shared_nofeed[:,1] = data[:rows,5] / data[:rows,8]\n",
    "# data = np.loadtxt('s_3_3/switch_128_3_3_shared_928.csv', skiprows=1, delimiter=',')\n",
    "# s_3_3_shared_nofeed[:,2] = data[:rows,5] / data[:rows,8]\n",
    "# data = np.loadtxt('s_3_3/switch_128_3_3_shared_996.csv', skiprows=1, delimiter=',')\n",
    "# s_3_3_shared_nofeed[:,3] = data[:rows,5] / data[:rows,8]\n",
    "\n",
    "\n",
    "s_3_3_noshared_nofeed_er = np.zeros((rows, 8))\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_er_154.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_nofeed_er[:,0] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_er_184.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_nofeed_er[:,1] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_er_236.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_nofeed_er[:,2] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_er_332.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_nofeed_er[:,3] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_er_731.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_nofeed_er[:,4] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_er_985.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_nofeed_er[:,5] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_er_987.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_nofeed_er[:,6] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_er_3242.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_nofeed_er[:,7] = data[:rows,5] / data[:rows,8]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plot results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjYAAAGVCAYAAADt1rvoAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRERElDT+P3o/exyLXWDeAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11a486940>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.close('all')\n",
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "# plt.title(r'Reward vs Information Entropy', fontsize=18)\n",
    "\n",
    "s_3_3_shared_feed_m, s_3_3_shared_feed_c = mean_confidence_interval(s_3_3_shared_feed)\n",
    "plt.plot(x_axis, s_3_3_shared_feed_m, color=sns_colors[0], linestyle='-', linewidth=3, label=\"DDRQN\")\n",
    "plt.fill_between(x_axis, s_3_3_shared_feed_m - s_3_3_shared_feed_c, s_3_3_shared_feed_m + s_3_3_shared_feed_c, facecolor=sns_colors[0], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "\n",
    "s_3_3_noshared_nofeed_er_m, s_3_3_noshared_nofeed_er_c = mean_confidence_interval(s_3_3_noshared_nofeed_er)\n",
    "plt.plot(x_axis, s_3_3_noshared_nofeed_er_m, color=sns_colors[1], linestyle='-', linewidth=3, label=\"Naive Method\")\n",
    "plt.fill_between(x_axis, s_3_3_noshared_nofeed_er_m - s_3_3_noshared_nofeed_er_c, s_3_3_noshared_nofeed_er_m + s_3_3_noshared_nofeed_er_c, facecolor=sns_colors[1], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "# s_3_3_shared_feed_opt_m, s_3_3_shared_feed_opt_c = mean_confidence_interval(s_3_3_shared_feed_opt)\n",
    "plt.plot(x_axis, np.ones(rows)*np.nanmean(s_3_3_shared_feed_opt), color='grey', linestyle='-', linewidth=3, label=\"Hand-coded\")\n",
    "# plt.fill_between(x_axis, s_3_3_shared_feed_opt_m - s_3_3_shared_feed_opt_c, s_3_3_shared_feed_opt_m + s_3_3_shared_feed_opt_c, facecolor='grey', edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "plt.plot(x_axis, np.ones(rows), color='black', linestyle='--', linewidth=1, label=\"Oracle\")\n",
    "\n",
    "\n",
    "\n",
    "plt.ylabel(r'Norm. $R$ (Oracle)', fontsize=18)\n",
    "plt.xlabel(r'# Epochs', fontsize=18)\n",
    "ax.get_xaxis().set_major_formatter(mpl.ticker.FuncFormatter(lambda x, p: str(int(x/1000.))+'k' if x > 0 else '')) #format(int(x), ',')))\n",
    "plt.xlim(x_axis[0], x_axis[-1])\n",
    "plt.ylim(-1.1, 1.1)\n",
    "# plt.legend(borderaxespad=0.2, fontsize=18, loc=4)\n",
    "plt.legend(borderaxespad=0.2, bbox_to_anchor=(0., 1.1, 1., .102), fontsize=16, ncol=3, mode=\"expand\")\n",
    "# plt.legend(borderaxespad=0.2, fontsize=18, loc=4, bbox_to_anchor=(0., 0.3, 1.42, 0))\n",
    "plt.tick_params(axis='both', which='major', labelsize=16)\n",
    "plt.tick_params(axis='both', which='minor', labelsize=8)\n",
    "plt.tight_layout()\n",
    "plt.savefig('s_3_3_vs.pdf', bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Contibutions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rows = 50\n",
    "s_3_3_shared_feed = np.zeros((rows, 10))\n",
    "s_3_3_shared_feed_opt = np.zeros((rows, 10))\n",
    "\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_123.csv', skiprows=1, delimiter=',')\n",
    "x_axis = data[:rows,0]\n",
    "s_3_3_shared_feed[:,0] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,0] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_137.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,1] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,1] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_138.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,2] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,2] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_225.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,3] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,3] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_267.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,4] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,4] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_318.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,5] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,5] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_337.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,6] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,6] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_474.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,7] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,7] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_966.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,8] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,8] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_1486.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,9] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,9] = data[:rows,7] / data[:rows,8]\n",
    "\n",
    "\n",
    "\n",
    "s_3_3_noshared_feed = np.zeros((rows, 10))\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_feed_123.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_feed[:,0] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_feed_271.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_feed[:,1] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_feed_430.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_feed[:,2] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_feed_885.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_feed[:,3] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_feed_932.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_feed[:,4] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_feed_7030.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_feed[:,5] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_feed_9567.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_feed[:,6] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_feed_9914.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_feed[:,7] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_feed_8135.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_feed[:,8] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_feed_8906.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_noshared_feed[:,9] = data[:rows,5] / data[:rows,8]\n",
    "\n",
    "\n",
    "s_3_3_shared_nofeed = np.zeros((rows, 10))\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_25.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_nofeed[:,0] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_130.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_nofeed[:,1] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_331.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_nofeed[:,2] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_928.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_nofeed[:,3] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_996.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_nofeed[:,4] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_2224.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_nofeed[:,5] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_2292.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_nofeed[:,6] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_2747.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_nofeed[:,7] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_3189.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_nofeed[:,8] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_4142.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_nofeed[:,9] = data[:rows,5] / data[:rows,8]\n",
    "\n",
    "s_3_3_er = np.zeros((rows, 10))\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_er_123.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_er[:,0] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_er_165.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_er[:,1] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_er_220.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_er[:,2] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_er_614.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_er[:,3] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_er_849.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_er[:,4] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_er_966.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_er[:,5] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_er_7206.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_er[:,6] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_er_7859.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_er[:,7] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_er_8763.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_er[:,8] = data[:rows,5] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_er_47.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_er[:,9] = data[:rows,5] / data[:rows,8]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjYAAAGvCAYAAABIN58jAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nGeQfAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11a7d7fd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.close('all')\n",
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "# plt.title(r'Reward vs Information Entropy', fontsize=18)\n",
    "\n",
    "s_3_3_shared_feed_m, s_3_3_shared_feed_c = mean_confidence_interval(s_3_3_shared_feed)\n",
    "plt.plot(x_axis, s_3_3_shared_feed_m, color=sns_colors[0], linestyle='-', linewidth=3, label=\"DDRQN\")\n",
    "plt.fill_between(x_axis, s_3_3_shared_feed_m - s_3_3_shared_feed_c, s_3_3_shared_feed_m + s_3_3_shared_feed_c, facecolor=sns_colors[0], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "\n",
    "s_3_3_shared_nofeed_m, s_3_3_shared_nofeed_c = mean_confidence_interval(s_3_3_shared_nofeed)\n",
    "plt.plot(x_axis, s_3_3_shared_nofeed_m, color=sns_colors[1], linestyle='-', linewidth=3, label=\"w/o Last Action\")\n",
    "plt.fill_between(x_axis, s_3_3_shared_nofeed_m - s_3_3_shared_nofeed_c, s_3_3_shared_nofeed_m + s_3_3_shared_nofeed_c, facecolor=sns_colors[1], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "\n",
    "s_3_3_noshared_feed_m, s_3_3_noshared_feed_c = mean_confidence_interval(s_3_3_noshared_feed)\n",
    "plt.plot(x_axis, s_3_3_noshared_feed_m, color=sns_colors[2], linestyle='-', linewidth=3, label=\"w/o Tied Weights\")\n",
    "plt.fill_between(x_axis, s_3_3_noshared_feed_m - s_3_3_noshared_feed_c, s_3_3_noshared_feed_m + s_3_3_noshared_feed_c, facecolor=sns_colors[2], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "\n",
    "s_3_3_er_m, s_3_3_er_c = mean_confidence_interval(s_3_3_er)\n",
    "plt.plot(x_axis, s_3_3_er_m, color=sns_colors[3], linestyle='-', linewidth=3, label=\"w Experience Replay\")\n",
    "plt.fill_between(x_axis, s_3_3_er_m - s_3_3_er_c, s_3_3_er_m + s_3_3_er_c, facecolor=sns_colors[3], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "\n",
    "# s_3_3_shared_feed_opt_m, s_3_3_shared_feed_opt_c = mean_confidence_interval(s_3_3_shared_feed_opt)\n",
    "plt.plot(x_axis, np.ones(rows)*np.nanmean(s_3_3_shared_feed_opt), color='grey', linestyle='-', linewidth=3, label=\"Hand-coded\")\n",
    "# plt.fill_between(x_axis, s_3_3_shared_feed_opt_m - s_3_3_shared_feed_opt_c, s_3_3_shared_feed_opt_m + s_3_3_shared_feed_opt_c, facecolor='grey', edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "plt.plot(x_axis, np.ones(rows), color='black', linestyle='--', linewidth=1, label=\"Oracle\")\n",
    "\n",
    "\n",
    "plt.ylabel(r'Norm. $R$ (Oracle)', fontsize=18)\n",
    "plt.xlabel(r'# Epochs', fontsize=18)\n",
    "ax.get_xaxis().set_major_formatter(mpl.ticker.FuncFormatter(lambda x, p: str(int(x/1000.))+'k' if x > 0 else '')) #format(int(x), ',')))\n",
    "plt.xlim(x_axis[0], x_axis[-1])\n",
    "plt.ylim(-0.5, 1.1)\n",
    "plt.legend(borderaxespad=0.2, bbox_to_anchor=(0., 1.19, 1., .102), fontsize=16, ncol=2, mode=\"expand\")\n",
    "# plt.legend(borderaxespad=0.2, bbox_to_anchor=(0., 1.1, 1., .102), fontsize=16, ncol=2, mode=\"expand\")\n",
    "plt.tick_params(axis='both', which='major', labelsize=16)\n",
    "plt.tick_params(axis='both', which='minor', labelsize=8)\n",
    "plt.tight_layout()\n",
    "plt.savefig('s_3_3_contributions.pdf', bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# No swithches"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rows = 50\n",
    "s_3_3_shared_feed = np.zeros((rows, 10))\n",
    "s_3_3_shared_feed_no = np.zeros((rows, 10))\n",
    "s_3_3_shared_feed_opt = np.zeros((rows, 10))\n",
    "\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_123.csv', skiprows=1, delimiter=',')\n",
    "x_axis = data[:rows,0]\n",
    "s_3_3_shared_feed[:,0] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_no[:,0] = data[:rows,6] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,0] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_137.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,1] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_no[:,1] = data[:rows,6] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,1] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_138.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,2] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_no[:,2] = data[:rows,6] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,2] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_225.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,3] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_no[:,3] = data[:rows,6] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,3] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_267.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,4] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_no[:,4] = data[:rows,6] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,4] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_318.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,5] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_no[:,5] = data[:rows,6] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,5] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_337.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,6] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_no[:,6] = data[:rows,6] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,6] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_474.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,7] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_no[:,7] = data[:rows,6] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,7] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_966.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,8] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_no[:,8] = data[:rows,6] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,8] = data[:rows,7] / data[:rows,8]\n",
    "data = np.loadtxt('s_3_3/switch_128_3_3_shared_feed_1486.csv', skiprows=1, delimiter=',')\n",
    "s_3_3_shared_feed[:,9] = data[:rows,5] / data[:rows,8]\n",
    "s_3_3_shared_feed_no[:,9] = data[:rows,6] / data[:rows,8]\n",
    "s_3_3_shared_feed_opt[:,9] = data[:rows,7] / data[:rows,8]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjYAAAGVCAYAAADt1rvoAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1195f2e80>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.close('all')\n",
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "# plt.title(r'Reward vs Information Entropy', fontsize=18)\n",
    "\n",
    "# plt.scatter([3600], [0.43], color=sns_colors[3], s=1000, edgecolors='black', alpha=0.5)\n",
    "\n",
    "s_3_3_shared_feed_m, s_3_3_shared_feed_c = mean_confidence_interval(s_3_3_shared_feed)\n",
    "plt.plot(x_axis, s_3_3_shared_feed_m, color=sns_colors[0], linestyle='-', linewidth=3, label=\"DDRQN\")\n",
    "plt.fill_between(x_axis, s_3_3_shared_feed_m - s_3_3_shared_feed_c, s_3_3_shared_feed_m + s_3_3_shared_feed_c, facecolor=sns_colors[0], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "\n",
    "s_3_3_shared_feed_no_m, s_3_3_shared_feed_no_c = mean_confidence_interval(s_3_3_shared_feed_no)\n",
    "plt.plot(x_axis, s_3_3_shared_feed_no_m, color=sns_colors[2], linestyle='-', linewidth=3, label=\"w Disabled Switch\")\n",
    "plt.fill_between(x_axis, s_3_3_shared_feed_no_m - s_3_3_shared_feed_no_c, s_3_3_shared_feed_no_m + s_3_3_shared_feed_no_c, facecolor=sns_colors[2], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "\n",
    "# s_3_3_shared_feed_opt_m, s_3_3_shared_feed_opt_c = mean_confidence_interval(s_3_3_shared_feed_opt)\n",
    "plt.plot(x_axis, np.ones(rows)*np.nanmean(s_3_3_shared_feed_opt), color='grey', linestyle='-', linewidth=3, label=\"Hand-coded\")\n",
    "# plt.fill_between(x_axis, s_3_3_shared_feed_opt_m - s_3_3_shared_feed_opt_c, s_3_3_shared_feed_opt_m + s_3_3_shared_feed_opt_c, facecolor='grey', edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "plt.plot(x_axis, np.ones(rows), color='black', linestyle='--', linewidth=1, label=\"Oracle\")\n",
    "\n",
    "plt.axvline(3650, color=sns_colors[5], linestyle='--', linewidth=3, label=\"Split\")\n",
    "\n",
    "\n",
    "\n",
    "plt.ylabel(r'Norm. $R$ (Oracle)', fontsize=18)\n",
    "plt.xlabel(r'# Epochs', fontsize=18)\n",
    "ax.get_xaxis().set_major_formatter(mpl.ticker.FuncFormatter(lambda x, p: str(int(x/1000.))+'k' if x > 0 else '')) #format(int(x), ',')))\n",
    "plt.xlim(x_axis[0], x_axis[-1])\n",
    "plt.ylim(-0.1, 1.1)\n",
    "plt.legend(borderaxespad=0.2, bbox_to_anchor=(0., 1.1, 1., .102), fontsize=16, ncol=3, mode=\"expand\")\n",
    "# plt.legend(borderaxespad=0.2, fontsize=18, loc=4, bbox_to_anchor=(0., 0.3, 1.53, 0))\n",
    "plt.tick_params(axis='both', which='major', labelsize=16)\n",
    "plt.tick_params(axis='both', which='minor', labelsize=8)\n",
    "plt.tight_layout()\n",
    "plt.savefig('s_3_3_noswitches.pdf', bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Curriculum"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from scipy.interpolate import interp1d\n",
    "import statsmodels.api as sm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/iassael/anaconda/lib/python3.4/site-packages/ipykernel/__main__.py:3: DeprecationWarning: using a non-integer number instead of an integer will result in an error in the future\n",
      "  app.launch_new_instance()\n",
      "/Users/iassael/anaconda/lib/python3.4/site-packages/ipykernel/__main__.py:4: DeprecationWarning: using a non-integer number instead of an integer will result in an error in the future\n",
      "/Users/iassael/anaconda/lib/python3.4/site-packages/ipykernel/__main__.py:5: DeprecationWarning: using a non-integer number instead of an integer will result in an error in the future\n"
     ]
    }
   ],
   "source": [
    "rows = 1150\n",
    "smooth = 15\n",
    "s_3_5 = np.zeros((rows / smooth + 0.5, 3))\n",
    "s_3_5_l = np.zeros((rows / smooth+ 0.5, 3))\n",
    "s_3_5_opt = np.zeros((rows / smooth+ 0.5, 3))\n",
    "\n",
    "data = np.loadtxt('s_3_5/switch_128_3_5_shared_feed.csv', skiprows=1, delimiter=',')\n",
    "data[data<=0.001] = 0\n",
    "\n",
    "x_axis = data[:rows,0]\n",
    "tmp = interp1d(x_axis, data[:rows,5] / data[:rows,8])\n",
    "s_3_5[:,0] = tmp(x_axis[::smooth])\n",
    "tmp = interp1d(x_axis, data[:rows,7] / data[:rows,8])\n",
    "s_3_5_opt[:,0] = tmp(x_axis[::smooth])\n",
    "\n",
    "\n",
    "tmp = interp1d(x_axis, data[:rows,5+4] / data[:rows,8+4])\n",
    "s_3_5[:,1] = tmp(x_axis[::smooth])\n",
    "tmp = interp1d(x_axis, data[:rows,7+4] / data[:rows,8+4])\n",
    "s_3_5_opt[:,1] = tmp(x_axis[::smooth])\n",
    "\n",
    "x_axis = x_axis[::smooth]\n",
    "\n",
    "# s_3_5[:,2] = data[:rows,5+4+4] / data[:rows,8+4+4]\n",
    "# s_3_5_opt[:,2] = data[:rows,7+4+4] / data[:rows,8+4+4]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjUAAAGVCAYAAAAG4QDrAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11a346b38>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "# plt.title(r'Reward vs Information Entropy', fontsize=18)\n",
    "\n",
    "plt.plot(x_axis, s_3_5[:,0], color=sns_colors[0], linestyle='-', linewidth=2, label=\"n=3 DDRQN\")\n",
    "plt.plot(x_axis, s_3_5_opt[:,0], color=sns_colors[0], linestyle='--', linewidth=1, label=\"n=3 Naive\")\n",
    "\n",
    "plt.plot(x_axis, s_3_5[:,1], color=sns_colors[1], linestyle='-', linewidth=2, label=\"n=4 DDRQN\")\n",
    "plt.plot(x_axis, s_3_5_opt[:,1], color=sns_colors[1], linestyle='--', linewidth=1, label=\"n=4 Naive\")\n",
    "\n",
    "# plt.plot(x_axis, s_3_5[:,2], color=sns_colors[2], linestyle='-', linewidth=3, label=\"DDRQN n=5\")\n",
    "# plt.plot(x_axis, s_3_5_opt[:,2], color=sns_colors[2], linestyle='--', linewidth=2, label=\"Naive n=5\")\n",
    "\n",
    "plt.plot(x_axis, np.ones(s_3_5.shape[0]), color='black', linestyle='--', linewidth=1, label=\"Upper Bound\")\n",
    "\n",
    "\n",
    "\n",
    "plt.ylabel(r'Normalised $R$', fontsize=18)\n",
    "plt.xlabel(r'# Epochs', fontsize=18)\n",
    "ax.get_xaxis().set_major_formatter(mpl.ticker.FuncFormatter(lambda x, p: str(int(x/1000.))+'k' if x > 0 else '')) #format(int(x), ',')))\n",
    "plt.xlim(x_axis[0], x_axis[-1])\n",
    "plt.ylim(0.55, 1.025)\n",
    "# plt.legend(borderaxespad=0.2, fontsize=18, loc=4)\n",
    "plt.legend(borderaxespad=0.2, bbox_to_anchor=(0., 1.1, 1., .102), fontsize=16, ncol=3, mode=\"expand\")\n",
    "# plt.legend(borderaxespad=0.2, fontsize=18, loc=4, bbox_to_anchor=(0., 0.2, 1.38, 0))\n",
    "plt.tick_params(axis='both', which='major', labelsize=16)\n",
    "plt.tick_params(axis='both', which='minor', labelsize=8)\n",
    "plt.tight_layout()\n",
    "plt.savefig('s_3_3_cur.pdf', bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Curriculum V2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rows = 400\n",
    "s_3_4 = np.zeros((rows, 6))\n",
    "s_3_4_opt = np.zeros((rows, 6))\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_9134.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,0] = data[:rows,9] / data[:rows,12]\n",
    "s_3_4_opt[:,0] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "x_axis = data[:rows,0]\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_9026.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,1] = data[:rows,9] / data[:rows,12]\n",
    "s_3_4_opt[:,1] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_8869.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,2] = data[:rows,9] / data[:rows,12]\n",
    "s_3_4_opt[:,2] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_8285.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,3] = data[:rows,9] / data[:rows,12]\n",
    "s_3_4_opt[:,3] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "# data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_7950.csv', skiprows=1, delimiter=',')\n",
    "# s_3_4[:,4] = data[:rows,10] / data[:rows,12]\n",
    "# s_3_4_opt[:,4] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_5929.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,4] = data[:rows,9] / data[:rows,12]\n",
    "s_3_4_opt[:,4] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "# data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_5724.csv', skiprows=1, delimiter=',')\n",
    "# s_3_4[:,6] = data[:rows,10] / data[:rows,12]\n",
    "# s_3_4_opt[:,6] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "# data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_5702.csv', skiprows=1, delimiter=',')\n",
    "# s_3_4[:,7] = data[:rows,10] / data[:rows,12]\n",
    "# s_3_4_opt[:,7] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_3770.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,5] = data[:rows,9] / data[:rows,12]\n",
    "s_3_4_opt[:,5] = data[:rows,11] / data[:rows,12]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def smooth(x,window_len=20,window='hanning'):\n",
    "        if x.ndim != 1:\n",
    "                raise(ValueError, \"smooth only accepts 1 dimension arrays.\")\n",
    "        if x.size < window_len:\n",
    "                raise(ValueError, \"Input vector needs to be bigger than window size.\")\n",
    "        if window_len<3:\n",
    "                return x\n",
    "        if not window in ['flat', 'hanning', 'hamming', 'bartlett', 'blackman']:\n",
    "                raise(ValueError, \"Window is on of 'flat', 'hanning', 'hamming', 'bartlett', 'blackman'\")\n",
    "        s=np.r_[2*x[0]-x[window_len-1::-1],x,2*x[-1]-x[-1:-window_len:-1]]\n",
    "        if window == 'flat': #moving average\n",
    "                w=np.ones(window_len,'d')\n",
    "        else:  \n",
    "                w=eval('np.'+window+'(window_len)')\n",
    "        y=np.convolve(w/w.sum(),s,mode='same')\n",
    "        return y[window_len:-window_len+1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rows = 400\n",
    "s_3_4 = np.zeros((rows, 6))\n",
    "s_3_4_opt = np.zeros((rows, 6))\n",
    "s_3_4_god = np.zeros((rows, 6))\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_9134.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,0] = smooth((data[:rows,9] - data[:rows,11])/(data[:rows,12]-data[:rows,11]))\n",
    "\n",
    "x_axis = data[:rows,0]\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_9026.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,1] = smooth((data[:rows,9] - data[:rows,11])/(data[:rows,12]-data[:rows,11]))\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_8869.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,2] = smooth((data[:rows,9] - data[:rows,11])/(data[:rows,12]-data[:rows,11]))\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_8285.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,3] = smooth((data[:rows,9] - data[:rows,11])/(data[:rows,12]-data[:rows,11]))\n",
    "\n",
    "# data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_7950.csv', skiprows=1, delimiter=',')\n",
    "# s_3_4[:,4] = data[:rows,10] / data[:rows,12]\n",
    "# s_3_4_opt[:,4] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_5929.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,4] = smooth((data[:rows,9] - data[:rows,11])/(data[:rows,12]-data[:rows,11]))\n",
    "\n",
    "# data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_5724.csv', skiprows=1, delimiter=',')\n",
    "# s_3_4[:,6] = data[:rows,10] / data[:rows,12]\n",
    "# s_3_4_opt[:,6] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "# data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_5702.csv', skiprows=1, delimiter=',')\n",
    "# s_3_4[:,7] = data[:rows,10] / data[:rows,12]\n",
    "# s_3_4_opt[:,7] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_3770.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,5] = smooth((data[:rows,9] - data[:rows,11])/(data[:rows,12]-data[:rows,11]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rows = 560\n",
    "s_3_4 = np.zeros((rows, 10))\n",
    "s_3_4_opt = np.zeros((rows, 10))\n",
    "s_3_4_god = np.zeros((rows, 10))\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_3770.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,0] = smooth((data[:rows,9])/(data[:rows,12]))\n",
    "s_3_4_opt[:,0] = data[:rows,11]/(data[:rows,12])\n",
    "\n",
    "x_axis = data[:rows,0]\n",
    "\n",
    "# data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_4159.csv', skiprows=1, delimiter=',')\n",
    "# s_3_4[:,1] = smooth((data[:rows,9])/(data[:rows,12]))\n",
    "# s_3_4_opt[:,1] = data[:rows,11]/(data[:rows,12])\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_8869.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,1] = smooth((data[:rows,9])/(data[:rows,12]))\n",
    "s_3_4_opt[:,1] = data[:rows,11]/(data[:rows,12])\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_5702.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,2] = smooth((data[:rows,9])/(data[:rows,12]))\n",
    "s_3_4_opt[:,2] = data[:rows,11]/(data[:rows,12])\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_5724.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,3] = smooth((data[:rows,9])/(data[:rows,12]))\n",
    "s_3_4_opt[:,3] = data[:rows,11]/(data[:rows,12])\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_5929.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,4] =  smooth((data[:rows,9])/(data[:rows,12]))\n",
    "s_3_4_opt[:,4] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "# data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_6020.csv', skiprows=1, delimiter=',')\n",
    "# s_3_4[:,4] = smooth((data[:rows,9])/(data[:rows,12]))\n",
    "# s_3_4_opt[:,4] = data[:rows,11]/(data[:rows,12])\n",
    "\n",
    "# data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_6683.csv', skiprows=1, delimiter=',')\n",
    "# s_3_4[:,5] = data[:rows,9] / data[:rows,12]\n",
    "# s_3_4_opt[:,5] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_7950.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,5] =  smooth((data[:rows,9])/(data[:rows,12]))\n",
    "s_3_4_opt[:,5] = data[:rows,11] / data[:rows,12]\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_8285.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,6] = smooth((data[:rows,9])/(data[:rows,12]))\n",
    "s_3_4_opt[:,6] = data[:rows,11]/(data[:rows,12])\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_8869.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,7] = smooth((data[:rows,9])/(data[:rows,12]))\n",
    "s_3_4_opt[:,7] = data[:rows,11]/(data[:rows,12])\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_9026.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,8] = smooth((data[:rows,9])/(data[:rows,12]))\n",
    "s_3_4_opt[:,8] = data[:rows,11]/(data[:rows,12])\n",
    "\n",
    "data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_9134.csv', skiprows=1, delimiter=',')\n",
    "s_3_4[:,9] = smooth((data[:rows,9])/(data[:rows,12]))\n",
    "s_3_4_opt[:,9] = data[:rows,11]/(data[:rows,12])\n",
    "\n",
    "# data = np.loadtxt('s_3_4/switch_128_3_4_shared_feed_smart_9612.csv', skiprows=1, delimiter=',')\n",
    "# s_3_4[:,5] = smooth((data[:rows,9])/(data[:rows,12]))\n",
    "# s_3_4_opt[:,5] = data[:rows,11]/(data[:rows,12])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjYAAAF+CAYAAACRVVCpAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzs3Xd8FGX+wPHP1iSbbHpPIKSREHoTRHpRsGIvp6icDXsv\nd576U1QQPTnUE/HUsxdUwJMiRUWR3kJLAoQE0ns2yW62z++PhZWYBBIIgvH7fr14aWafmXlm9tmZ\n7zxtVIqiKAghhBBCdALq050BIYQQQoiOIoGNEEIIIToNCWyEEEII0WlIYCOEEEKITkMCGyGEEEJ0\nGhLYCCGEEKLTkMBGCCGEEJ2GBDZCCCGE6DQksBFCCCFEpyGBjRBCCCE6DQlshBBCCNFpSGAjhBBC\niE5DAhshhBBCdBoS2IgO53A4GD9+PD169DjdWRGiw8ydO5dzzz2X9PR0Nm3adNrysXfvXiZPnkyv\nXr144oknTnp7X3/9NRdccAHp6eksXLiwA3Io/ux27drVoWW0vbS/+x5Fp/fhhx9SWFiISqVq13qF\nhYW8/fbbbN++HZVKRX19PWFhYQwfPpwJEyYcM1B64403WLJkCbm5uYSHhxMXF8fnn39+sociToPq\n6mqmTp1KSUkJJpOJHj16MGXKFC699FLAcyP+4IMPyM7OJigoiNjYWN555x1CQ0NPab7uuOMOBgwY\nwI033nhK93M83bt3Z+HChYwdO7ZDtnfZZZcxZMgQxo0b1yHbE6dHdnY2//nPf8jOzkan0+F0Oune\nvTu33HLL7/6Q2atXrw4to+0lNTaiQ9XW1vLee+9x9tlnt2u9NWvWcOmll5KWlsbXX3/NwoULWbVq\nFQ899BBffvkll112GQ0NDa2uf9dddzFv3jwArr32Wglq/sBCQ0O9F0WVSsWCBQu8QQ14bsRHahbG\njRvHggULTnlQI8SZ7Ntvv2XKlCmMHz+eb7/9lgULFvC///2PsWPHcsMNN/zpauIksBEd6o033uCy\nyy4jOjq6zeuUlZVx//33M2XKFK677jo0Go33syFDhvDSSy+1Kw+KorQrvfjjku9a/NllZ2fzxBNP\n8Le//Y2JEyc2+eyCCy7gscce48knnyQrK+s05fD3J01RfwLff/89c+bMITs7m2nTpuFwOFi7di1V\nVVVMnjyZBx54oEP2k5eXx4oVK1i8eDHTp09v83rvvvsuFouFv/zlLy1+PnToUC6//HJ0Ol2H5FN0\nThs2bOC9996jvLwcl8uFr68vd955J6NGjfKmue2229izZw+VlZXMnz+f2bNnk5eXR0REBC+88ALJ\nycnetC6Xi5dffplFixYRHh5OcnIy5557bpuDKbvdzpw5c1i2bBkGgwFFUejXrx833HAD3bt396b5\n17/+xXfffYdOp0OtVnPdddc1+y2sXr2aWbNmYbFYiImJ4fbbb29xnyaTiVmzZrF27Vr0ej2BgYHc\nfffdjBw5skm6efPm8dFHH2E0GomPj+emm25q0zGJM8+///1vDAYDF110UYufT548mZdeeok333yT\nyZMnN7kXuFwu1q9fT3Z2NiNHjuT111/n888/Z+HChTgcDmw2G3FxcTz66KMkJSU12W5ubi6zZs1i\n7969BAYGotPpmDBhAjfccAN+fn6t5retZfSkKOJPIy0tTRk7dqyye/duRVEUZc2aNUpaWpryyy+/\nNEl36623KpMnT2713yWXXKJMnjxZKS8vb7LenXfeqXz66aeKoijK448/rqSnp7cpX+eff74yYcKE\nkz6+wsJCJS0tTXnttddOelvi9DteGUpLS1Mef/xx799PPfWUMnv2bO/f27ZtU/r27avs2rWryXqv\nvfaakp6erjz//POKoiiKy+VSrr/+euWaa65pkm7WrFnKoEGDlOzsbEVRPOXrkksuUdLT05WNGzce\nN/+33367csEFFyhVVVWKoihKVVWVMnHiROWFF17wprn11lubpNmzZ48yaNAgZc6cOd402dnZSs+e\nPb3l2u12K08++aTSv3//Jsdvs9mUyZMnK1dffbViNpsVRVGUpUuXKhkZGcqGDRu86T755BMlIyND\nWbt2raIoilJTU6PceOONSnp6urJgwYLjHpc4c7jdbqV///7KzTfffMx0U6ZMUQYMGOD9Oy0tTRk1\napS3HK9YsUK56667FEVRlEmTJjW5J7z33nvKyJEjvWVKURTl4MGDyuDBg5WZM2d6l61YsUJJT09X\nsrKyvMvGjBlzQmX0ZEmNTTtc9e4qVmQXndY8TEiP44upJ97JLyMjg4yMDADOOeccDAYDGzZsYNiw\nYd40R/qqtMfGjRvJz8/ntddea/e6RUVFMoLqFHjnwE+8tncFZpf9tOXBX6Pnnu4T+GvSiT2NKYrS\npH/N0ct/2zl92rRpTfra9OvXj7S0NL788kt69uzZbBuXX345AGq1mjFjxjBr1iycTidarZa6ujo+\n/vhjb78vgLi4OCZOnEhOTs5x871u3Tp+/PFHXn75ZW+eQkNDmTp1Kvn5+QCsXbuWn376iVdeecWb\npkePHlx++eXMmzeP6667jrCwMObNm4fBYPDW0qhUKu6++27mz5/fZJ+LFi0iOzub9957D4PBAMDE\niRN57733eP311/nggw9QFIW5c+cyfPhwbz+44OBgLr/8ctavX3/c4xJnlpqaGiwWy3H7mIWHh2Ox\nWKiurvamTU9PZ/DgwQCMHj2aXr16AZ7uBImJid51r732WmbMmMHq1auZNGkSAK+99hput5v77rvP\nm278+PEMGjQItbr1Hi5tKaMdQfrY/MkkJCQ0+TsoKIiqqqqT3u7MmTN55JFHjlmoxe/r3QM/ndag\nBsDssvPugZ9OeP0jnYd/+2/hwoXNmoR8fX355z//yWWXXcYll1zC5MmT2bt3LwUFBS1uu1u3bt7/\nDwoKAvD+FnJycmhsbGwWcKemprYp32vXrkWlUnlvFkdceeWVPPLII4An+GkpTZ8+fXA6nWzcuBGA\n7du3k5KS0qQpNioqisDAwCbrHdle//79myxPSUlh27ZtuFwuSkpKKCsrO+Hj6syeeeYZVCpVs3/P\nPPPMaUl/Khz9MHB005JWq/X2i3S73Tz00ENcfPHFXHrppVx99dWoVKomv6N169aRkpKCj49Pk+1/\n+OGH3mbWlrSljHYEqbFph5OpKTlT+Pr6NvlbpVKddGFauHAhAQEBjB492rvstzedY4mNje2Q4Eo0\nNTVp5BlRYzP1BGtr2kNRFO644w7MZjPvvPMOkZGRANxwww3Y7S0f/9EX5SMB+ZHfQkVFBSqVqlnw\nYDQam/xdXl7ObbfdhkqlQlEUoqKieOutt6ipqQF+DZhaciTNb/cRFBSEoijezysrK1sMPAICAppt\nT6VScc011zRZbjabCQ4OxmQyUVlZ2eI+f3tcf0bPPPNMu4KMU52+LYKDg/Hz86O6uvqY6SorK/H3\n9yckJMS77EiNydHKysq47rrrGD58OPPnz/f+RtLT05v8jmpqapoF5G3RljLaESMcJbARzdx2221U\nVFS0+vmRZoB58+YRERHBhg0bKCsr8zYZKIpCSUkJgHfZiy++SHp6eovbGzVqFO+//36TatKj2Ww2\nNm7cSM+ePU+40CuKgtPp/FN1QP5r0sgTbgL6ozl48CDbt2/niSee8AY1JyMyMhJFUairq2uy/Ld/\nR0ZGtjiU9sgNpK6ursnNpKU0JpOpSRqTyQTgLesRERHeZUerr69vtr0jNVytsdlsTfbR2rbEH4Na\nrWbEiBFs2LABl8vVZETpEQ6Hgz179jTpRN+a1atXU1dXx6233tqsNuZoISEhLZbJ42lLGe0I0m4g\nmpk3b16L1f9HNwMsWLCAiIgIwBO0LFu2rMnnRyZmOrKstaAGYOrUqRiNRj755JMWP//iiy948MEH\nmwQlDQ0NWK3WNh/Tpk2bmDp1apvTiz+W1mpljtRQtFdaWhp+fn7s3r27yfJ9+/a1af0jfdZ27drV\nZPnChQuZOXNmkzQ7d+5skmbHjh3odDpv/4d+/fqRm5uLw+HwpiktLW0WjAwbNgyXy9Usj3v27OGp\np54CIDo6mujoaPbs2dMkzd69e9s9oaY4M9x55500NjbyzTfftPj5ggULsNls3HHHHcfdVku/o5Ye\ncocNG8b+/fubpb///vuPOSt3W8poR5DARpwS7WmKioiI4PXXX+ejjz7i008/bdI0tmTJEmbPns2z\nzz7rrS63WCyMGzfO2/mzLftsqbOpOLO1pwwlJSXRpUsXvv76a2+tytKlS8nLy2vTdn+7zGg0MmXK\nFBYvXkx2djYABQUFbZ7o7Oyzz2b06NHMnTvX20xQWlrKG2+8wYgRI7xpRo4cyVtvveVtis3OzmbB\nggXcfvvthIWFAZ5O0Y2Njbz11luAp7ls9uzZ6PX6Jvu85JJL6NmzJzNmzMBsNgOeCTOnT5/uHcau\nUqm46667WLduHWvXrgU8zQMff/xxm45LnHnS09N58cUXmTFjBkuXLvWWZUVRWLx4Ma+88gozZ85s\nUz+qYcOGodVqef/993G73YDnVSK/dc8996BWq5sMFlm0aBFZWVn07du31e23pYx2BJXSnquH+EPa\nvHkz06dPJycnh7CwMM477zzuv/9+brjhBnJzczEYDPTs2ZN33333pPc1f/58Pv74Y0pKSqirqyM9\nPZ3IyEjvRflYCgsLmTt3LpmZmWi1WtxuNwkJCdxyyy306dPHm85utzN58mRiYmJ45513AHjllVf4\n5ptvKC8vx2g0NuszYLPZSE5O5v333z/pYxSn1tGvVDhShlp6pUJOTg6BgYHeVyrU1NTw3HPPsX//\nfpKSksjIyGDz5s0cOHCAhIQE5s+fz+OPP8769eupqqoiPT2dl156iR9++IFPP/2U0tJSkpOTuffe\nezn33HNxuVy8+uqr3pmNj4yKeuKJJ+jatSsXXngh99xzT6vH4XA4eO2111iyZAkGgwEfHx9uvfVW\nzj33XG+aI3PdLF26FL1e3+o8NmvWrGHmzJmYzWbCw8O56aabeOWVV2hoaCA2NtZbtd/Q0MDLL7/M\nTz/9RGBgIFqtliuuuKJZn4Z3332X999/H39/fyIiIpgyZQp33303MTExnHPOOTz33HMd9XWK30l2\ndjbz5s1j79696HQ6HA4HaWlp3H777d4Ovb+9F0RERDB37lyioqK821m1ahWzZ8/GYrEQHx/Peeed\nx3PPPed9vc2MGTOApvPYBAUFERcXx+OPP058fDy7du3iySef9N5funTpwpdffgm0vYyeDAlshBBC\nCNFpSFOUEEIIIToNCWyEEEII0WlIYCOEEEKITkMCGyGEEEJ0GhLYCCGEEKLTkMBGCCGEEJ2GBDZC\nCCGE6DQksBFCCCFEpyGBjRBCCCE6DQlshBBCCNFpSGAjhBBCiE5De7ozcKbYsmXL6c6CEEIIIdpo\n4MCBLS6XwOYorZ0kcfK2bNki5/cUkvN7asn5PbXk/J5anfH8HqsyQpqihBBCCNFpSGAjhBBCiE5D\nAhshhBBCdBoS2AghhBCi0zgjA5vy8nL++te/kp6efrqzIoQQQog/kDNuVNTy5cuZMWMGOp0OlUrV\nrnWdTievv/463333HVqtloCAAB5++OFO1xtcCCGEEC0742ps3nnnHf773/8yYMCAdq/77LPPsmzZ\nMj799FP+97//cdlll/HXv/6V7OzsU5BTIYQQQpxpzrjA5tNPP6Vr167tXi8vL4/58+dz++23Exwc\nDMCVV15JfHw8s2fP7uhsCiGEEOIMdMYFNmr1iWVpxYoVAJx11llNlg8dOpQ1a9bQ2Nh40nkTQggh\nxJntjAtsTlROTg5qtZrY2Ngmy+Pj43G5XOzfv/805UwIIYQQv5dOE9jU1tbi6+vbrMOxv7+/93Mh\nhBBCdG6dJrARQgghhDjjhnufqODgYKxWK4qiNKm1MZvN3s+Pp6Xh5bfeeiu33357s+VvvfUWb7/9\ntqSX9GdM+qNfCncm5EfSS3pJf+ak72zXh5aWH6FSFEVp9dPT6IknnmDhwoVkZWW1Kf28efN49dVX\nWbVqVZN+NtOnT+ezzz5j06ZN+Pn5tbp+Z3z76ZlEzu+pJef31JLze2rJ+T21OuP5PdYx/WGboqqq\nqjg6JpswYQIAGzdubJJuw4YNDB8+/JhBjRBCCCE6hzM2sDlWRdLWrVsZMWIEzz77rHdZYmIiV111\nFW+99RY1NTUAfPXVVxQUFPDAAw+c8vwKIYQQ4vQ74/rYvPTSS6xdu5aSkhIALr30UgDmz5+PVuvJ\nrsFgwGg0EhkZ2WTdp556itdff51rr70WnU6Hv78/7777Lmlpab/vQQghhBDitDjjAptHH330uGnS\n09PZsGFDs+UajYb77ruP++6771RkTQghhBBnuDO2KUoIIYQQor0ksBFCCCFEpyGBjRBCCCE6DQls\nhBBCCNFpSGAjhBBCiE5DAhshhBBCdBoS2AghhBCi05DARgghhBCdhgQ2QgghhOg0JLARQgghRKch\ngY0QQgghOg0JbIQQQgjRaUhgI4QQQohOQwIbIYQQQnQaEtgIIYQQotOQwEYIIYQQnYYENkIIIYTo\nNCSwEUIIIUSnIYGNEEIIIToNCWyEEEII0WlIYCOEEEKITkMCGyGEEEJ0GhLYCCGEEKLTkMBGCCGE\nEJ2GBDZCCCGE6DQksBFCCCFEpyGBjRBCCCE6DQlshBBCCNFpSGAjhBBCiE5DAhshhBBCdBoS2Agh\nhBCi05DARgghhBCdhgQ2QgghhOg0JLARQgghRKchgY0QQgghOg0JbIQQQgjRaUhgI4QQQohOQwIb\nIYQQQnQa2tOdASGEEKIzaXQ4WZVTTGGtmZhAA6NSogk2+JzubP1pSGAjhBBCdJBik4Xnv9tGldnm\nXbYgM5+bhqYyOjX2NObsz0OaooQQQogOYGq0M32ZJ6hJDDNy45BUBsSHYXW6mLsmm7fXZuN0uU93\nNjs9qbERQgghTpKiKLy1Jotqi43UiECenNgfH62GSRld+HFfMe+s28uqnGKKTRYeHNMbo6/upPZ1\noLKeHcXV5FbWYWq0Y3e58dNp8NfrMOi1+Ok0GPRa/PVaCkvq0RZWkR4djI9W04FHfWaSwEYIIYQ4\nSRsPVrC1sAqDXsv9Y3o1CSBGp8bSNSSAWat2kFVayz8Wb+bR8X2JDTIcd7s2p4uiWjMHqxs8/2o8\n/7XYnW3Om8lUy+qKTHQaNf3jw7i0bzcSw4wndJwno7TOwq6SGjQqFX3jQgn19z0l+5HARogzRFl9\nI4t3HUIBzs/oQkwbLnonw+V2U22xoSgQ7u+LWq1qlsbpctNgcxDkp0elav65EKdaldnK8qwithZW\nUmKyANA1JIDhyVGMSo3BX3/iNR9HuN0KFWYrIX569CdQo+F0uflk834ArhmQRFgLN+yk8ECmXziI\nWSt3kF/dwD++3cw9o3rSLz4M8NTCVJqtHKisJ6+qnvyqeopMFioarC3uMyLAlz5xoWREhxDu74Ne\nq8Fid9LocGK2ObE4nFjsnn85uU6UACO5lfVsPFjBpoMVXNE/kcv6dvP+rq0OF2oVJ3T8x2N3uvhw\n035WZBd5l2nUKi7s2ZUr+yei1bSvV0yVueVzcoQENkKcAQ5U1jF92TYsDhcAaw+U8X8XDCQ+2L/D\n91VrsTF/ex7r8sq9T31GHx0TM+K5qFdX9FoNNqeLz7bksiqnGLvLjdFHx4T0OCb3STjpC5/V4aK2\n0YafTovRR4sCaNTS3U80tyqniA827sPmbNov5UBVPQeq6vlsywHOSohgWFIUaZFB5JSb2F5YhcPl\nJiUikHOSovHVtV5eXW43i3cX8M3OgzTYnOg0aiZlxHNl/yR07bjZ/ri/hKJaC2qVitpGGz/vL6VP\nXChBfvom6cL8fXnm/IG8/tNuNh+qZMaKTGICDRj0GopNFhoP//6PplGriA70IyEkgK6hASSEBJAQ\nGkCIwafNDxtbNHUMHDiQGouN/+08xNI9BczflkdpXSOTMuL5aNN+skprAUiLCuLK/kn0jAlp8/Ef\nS6PDyYvLM9lbbkKrVjGoawQOl5utBZUs2nmQvRUm7h/dC6OPjnV5ZWSXm+gS7M/o1JgWrzU2p4t/\nfLuFv6a0XtujUhRF6ZDcd5Dq6mpeeOEFdu3ahUqlIjU1lb///e9ERUUdd93i4mJeeeUVtm/fjlar\nxWg0Mm3aNMaNG3fcdbds2cLAgQM74hBECzrr+XW63NhcrpN6ajTbHTy6cCNVZhu9Y0NwuhWySmvp\nER3MUxP7t+ni1Zbza3e6WLKngIWZB7E6PRfQEIMeRYHaRjsAqRGB3DOqJ6+t3s2+ijoADDqNN+BK\nCjPy+Ll9CfTVt7yTYygxWfh48362FVZhdbgoNpkxNdrx99ExID6Mv53Xn4TQgHZv9/dw9Pktr29k\nQWa+t0q9T1wo5/fsQnTgqa1hO5NYHS425JdTUmchJtDAkG6Rxwwgjqel8vv19jy+2JYHwOCECCb2\niCc5PBAFhZ3FNazILmRncQ0Adpeb/Kp63IpCuL8vYf6em36gr44bh3RnWGJks99RRUMjr63ew95y\nE+AJ7uttDlxuhaRwI09PHIDB5/jP/jaHkyveXcW+8jpvwAGgAnrFhnB+Rhf6xYc12b/brbB49yEW\n7DjYpEkp0FdHYpiRxDAj3cKMdA0JIDLAt901Gr/12/O75VAlr63eTVl9I7WNdrqG+KNRq1CpVLjc\nnpBgcp8Erh6QdFI1tU6Xm5krM9lZXEOYvw+Pju9DQqinCSynrJbZP+6ixmInzN+HMH8f9pbXedeN\nNvrx+Ll9m/2uvtl5kE825/JIn6BWr3lnVGDjcDi4/PLLSUpK4tVXXwXgiSeeYNu2bSxcuBA/P79W\n162urmby5Mn069ePV199FY1Gw5IlS3j44Yd58803GTVq1DH33VlvvGeKznR+66x2Mgur2VpYSWZR\nNRa7ky4h/lw7MJkBXcLbvb0PNuxjyZ4CksONPHP+QGxOFw9+vZ46q4NHx/dp0zZbOr+KolBtsVFe\nbyWvqp6lewq81dqDuoZzzcBk4oP9URSFPaW1vPnzHioarNQ22gn01REdaODBsb3pFhpAdpmJuWv2\nUFZv9XaMBM/Tk9FHd9yLX05ZLTNXZGJxuGi0OymobaDR4fJeRAEMOi2vXj6UMd1P3ZBYRVHYW26i\nsNZMfLA/3SOD2hU47iyu5tXvd3oDvSNUwJBukQzpFkGowQdfnQYVv27XZLVT0WClvL6RygYrDTYH\nvjpPB88gPz0RAb70jAk5oeDI7VZYl1fGuvxyqsw27C4XBdVmqi1WHC4Fo6+OLsH+DOwaziW9uxFh\nPLl+DUffkI4I8tNzxznp9D+B8g/Ny+/6/HJm/7ALtQpuOye91WHS5fWNLNpxkP9u2EtlgxWNWk2E\n0Zf4IH8ijb6U1DUCnvI+dWh3Qv19MdsdLN5VwOLdh7A53YQY9Nx+Tg8Sw4y8+sNOvtyWh93lJiLA\nl+cvGnTMIdqKonD/V+tYuqcQP52GqwckkxRuJK+qnt0lNTgPl+/UiEBuGZbmvakf4XS5OVTTgMPl\nJjrQ0KyGp6O0dH1YvOsQjyzciNPtpn98GP+5bgRajZoluwv4ansebgWGdovkzhE9TqiW1uV289rq\nPazPLyfQV8ezFwxsVr5rLDb++f1OVu8vpbzeQnywP2O6x7K/oo5ikwWdRs2QhAh0GjVuxXO9WZFT\nhMPpZu64Ln+MwOaLL77g6aefZuXKlcTFxQFQWVnJyJEjefjhh5k6dWqr6/7rX/9i7ty5LFu2jISE\nBO/ya6+9lrq6OhYvXnzMfXemG++Z6Ew8v06Xm+XZhazPr8BHq+bi3gn0jg1tMa3d6WJDfgWr9haR\nU2bi6B+NWgVH7s/XD07hwl5d25yHwlozjy3aiNut8OLFg+kWZsTudPHi8kz+t+sQccEG/jGxPwO7\nhB/zBnz0+XW53SzZXcCSPQVNbj4AXUL8mXJWaovHWWOxMeWDH8kpNxHsp+ezm8eRFG5s8vlTi7dw\nqLoBl6IcbkZSEebvw/kZXZiYEd9ik1KDzcHDCzZQ22gnPthAscmCW4GeMSFc1T+RveUm5qzezcHq\nBnQaNTMvOatd57Ctaiw2Xlu9mz2Hq9wBeseGcPfInse9oWzZsoXgrqn839Kt2F1uBnUN54p+ibjc\nCityiliTW+q9iZ2Mod0iuXlo9zbf4Oqsdl79YRdZpbUoikJZfSMlJgut5USjVtE3Low+saH4+2iJ\nDTJwdmJUm5s895WbeG7ZNuwuN4lhRvrGhbLlUCW5lXXotWpuO6cHY08gMD26/B6qbuCpxVuwOl1M\nOSuF83u2XhYqG6z8/dvNmBrtdAsNYFxaHAt35FNltqFTq+gRHUJWWQ1WhwunWyEpzEh5fSOOw9/V\n0G6RTD27Ow02JzOWb6e8wYrD5WJ/RR2NDhfRgX7cdk46fxmU0uz3pygKr/+0h3//vAe3Av84rx/X\nn5Xq/bzB5uCHvcV8u7sAU6MdtQou6dONy/t2O+kamPb67fV3V0kNL63IpLbRRp3VQZTRj1EpMUwb\n0QOVStUkgE+NCOThcX3aFXQ5XW5e/8kT1PjpNDw1aUCrnZVzymq5+aOfqDR7HpqMvnpcboXcyjoa\nbA60ajXJ4UZ8dBpyK+ow250E+emZO7b1wOaE+tiUlJSwefNm8vPzqampweFw4OvrS1RUFKmpqQwe\nPBiDof1PHsuXLycmJsYb1ACEh4eTnJzM8uXLjxnY7N69G61W2ySoAUhLS+Pzzz/n4MGDzT4Tf14W\nu5NXvt/J7pIa77JdxTXcMbwHo1JjvMvqrQ6W7ClgZXYR9TYHAFq1ih7RwQzoEk7/+DDC/X1ZvLuA\nz7bk8tGm/YQYfDgn6fhNp4qi8OHGfbjcCuPSYukWZsTUaGfWyh3klNfSYHOQVVrL9GXb6BMXxj2j\nMogIaL3WEjwB2MurdrKjuBrwVK9HB/oRafRjYNdwhiREtNqfJbeyDp1GjV6jJjzAl4837+ex8X28\nT2s+Wg2p4YGszCnC5VaID/ana0gAVWYbH27az47iau4b3QuDvull5cON+6httOOv11JyOKgZlRLN\nrcPS0Wqbw7iOAAAgAElEQVTUpEUFMz4tlikfriazqJrHFm2kxmLj+sHNbyYnqsps5ZklW6losBLg\no6V3bCg7iqrZWVzD/y3dytOTBhzzwt3ocPHfH3dhd7kZlRLNHcN7ePOWHBHIlf0T+XFfCfsrPBdj\nm9OFAigKKCgE+uqJDPAlPMCXyAA/Anx0WJ0uGh1Oai12ikxmthyqZH1+OfsqTPz9vP7HHTFjtjt4\ncXkmeVX1GH11+Gk1WBxOAnyC6B0bQu+YUHz1GirqreyrqGN7YRWHahrYWuAJRLqFBqBRq/lqez7n\n9Yjn+sEpx+xXYmq088r3O73nYECXcL7ansehmgaqzDbK6i08vmgj04b34Oaz09r83RyorGNxbjU/\nmnYS5OvpZ2F1uhiRHM2kjC6trud0uXn1h52YGu30jAnhkXF98NVpGJYUyfvr9/FTbik7iquxO10U\n1JgxWe3sLqkh0FfPuT3imHJWKulRwWSX1fLyqh002Jwkhxu5b3QvKhoaue/L9RTUNPDJplzK663c\nOSLD29ymKAr/WZfD/G0HcCswrnssfxmc0iR/AT46LuqdwNi0WOZvzeO7rEIWZOazraCSO0dk0PU0\nNbtmldYya2Umdpebi3onMCIpihkrdvBTbikKcNNQz4PP/10wkJdW7mBfRR1PfruZxyb0bVMAXGKy\n8M66HHaV1GDQaXj83H6tBjV2p4u31+bQNdSfC3t1ITbIn2qLDYvdyVkJ4Ww5VEmV2YbTreC2u4gO\nNGD01XHbOenQUNpqHtoV2Kxdu5bXX3+dbdu20VpFj0qlQq/Xc/7553PvvfcSExPTYrqW5OTkkJiY\n2Gx5fHw869evP+a6fn5+LeZJffgifuDAAQlsBOCp0fjXj7vYXVJDsJ+eG85K5WB1Pd/sPMS8tdlE\nBfoRE2hg8e5DLM8q8vZH6RYawIT0OM5OjGp2876kTwJ6rZr3N+zj7V+ySQ43HrdZYWtBFZlF1Rj0\nWq7qn0Sjw8mMFZ4bVXSggW6hRjYfqsTmdLG33MRjizbx17PTjhk0vbMuh+1FVQT76Zk2vEeztv3W\nlNZZ+PfPWei1Gh4Z34d1eeXsLqnhuWXbuLBXVwpqzCzdU4DZ7qRbaAB1VgeRRj+enNiPOquDN3/O\nIrOommeWbOGR8X28AVhmYRWr95dQZbZhc+jw0Wm4sFeXZk/AfnodH984hqkf/8TGgxW8vGoHhbVm\npg3v0WwqervTxS8Hylif7+n8nBYVxEW9Egjy07O/oo61B8ow+uoY2z2WID89FruTmSsyqWiwkhIe\nyCPjPU+fNRYbLyzfTkGNmZdWZvKPiQPw1Wm8NR8NNieRRl+MPjq+3ldNhVNPcriRW4elNzunYf6+\nXN6v+bWrJW63wrbCKiobrMQEGRidEoNWo6aywcq/ftzFvgpPR/Knzx9AlLHlQNbmdPHSyh3kVdUT\n4e9DsMGHfRV1hBp8uGdUTwZ1jWhxvZ/3l/Cv1bsxH+4oOyA+nO1FVXyXVUixycxDY/u02FdGURTe\nXZ9DbaOd5HAjLrfCqz/s8nx3Oi0ZMcFo1CoKa828uCKTPaW1zLhk8DE7hVsdng7q32UVUmuqJ7BB\nzf7KOuqtDnrFhDB1aOoxy+6SPQXkVtYTEeDLA2N6efPtr9dx58gMhnSL9KSpqKN7pAatRk2JyYK/\nj47Suka2FlSyIb+cFdlFON0KA+LDuHe0ZzuRRj/uGpnB22uzKawxs/ZAGRUNVu4amUGYvw8fbtzP\nd1mFVDZYSQk3ct/onq3m1V+v46ah3TmrWwRzf84iv7qBRxdtJD7Yn8gAX2KCDPSLD6NXTMgpH3m4\nr9zEzBWZ2Jye4PSWs9NQqVQ8PL4PL63I5OfcUtbnlxNl9MPoq8NHq6aw1szO4mp+2FtMakQQCaEB\n3oelkMPNrnanm/KGRg5WNZBbWYeC56HqsQl9SYkIbDU/n2zOPfzaCX8eGten2Rw7jsOjzVbmFONw\nuekeGcS04T2ICTKwZUvrgU2bm6KmT5/Oxx9/zPDhwxk2bBhJSUlERkbi5+eHRqPB4XBQV1dHaWkp\nWVlZrFy5kpKSEv75z38yevToNp30Xr16MWLECN58880myx955BG+/fZbMjMz0etbfqp66623mD17\nNgsXLiQt7denhWuuuYbMzExeeuklLrroolb3fSY2lXQmZ9L5/e/6vSzLKsToo+O5C39t9/1w4z4W\n7DhIg81OmMHXW53fLy6UyX27kXac/hiKojBn9W7W5ZWTHG7k/84f2GqVs8Pl5pEFGyitb2TKWamc\nmx7HSyt3sKO4mmijH8+cP4CCWjPPf7edMIMPieGeIAdgeFIU1w5KJszfF6fLzcHqBr75ZTO5dh9W\n5BShAgZ2jaBvbCipkUF0P/yvtadxzyiDzRyqMTOoazgPje1N0eFp4X/blJUeFcRNQ7rzw74Svssq\nJNrox4xLzqK20cbMFTsoqbNg9NFx7+iepEQEcv9X69heWIWfTkt0oIG/DErmot6tP2DUWx3c8fka\nth6qJMBXR9/YUK4ckMSolBhsThcrc4pYtqfQW3t2hNFHx9DEyCbDSUMMeh6b0JdPNuWyo7iamEAD\nz14wsMnEaEea1yoarPSPD+Oi3l35YMM+8qsbAE/fGY1axd7iCpKjw5l9xdmtBhttYXW4mLVqR5Oa\nwiijL7cMS6d3bChWh4sZK7aTXWYiIsCXZ84f0GzosNPl5uVVO9heVE2Qr45Qfx/yqhoI8tPzxIS+\ndDvO/CSldRZmrdpBUa0Fg17L+LRYftxXQp3VQWpEII9N6EuAT9PO8D/vL+WNn/dgc7oINegx213o\nNWquGZjEuenxaDVqqsxWXl61g6+356MAZydGMu+a4fjomj8/by+s4j9rs6k021CroLufC4tPIGsO\nlGFqtJMWGcS4tDjuHNGjxd9caZ2FRxduxO5y88SEvvQ9PGT6eGosNt7+JZuthVVNlk/sEc8NZ6U0\nCcQURWH6d9vZfKiCukY7UYF+cFS/qcIaM4G+Osalx/HQ2N5t2n+jw8lnWw7ww17PaMOjdY8M4u6R\nGUS2oXztKzexeHeBdxRXUnjrwQN4rr8hCalM/247FruTc5KiuGtERpMpHg5VN/D+xn1NyiZ4AvH8\n6nrvAIOE0IAWh7MfodOoGZEcxVX9k7A6XbgViAn0a/Y9bi2o5KWVO9CqVTx7wcBjHoPD5cbmdDUp\nl8e6p7QpsJkzZw6//PILzz77bJOg4VgURWHJkiW88MILzJ07l969j//Fn0xg09DQwAUXXEBiYiKz\nZ88mKCiI+fPnM2PGDBobG5kzZw4TJkxodd9n0o23MzpTzu/yrELeXb8XrVrFkxP7kx4VjNXhYkdx\nNT/vL+HTLbnUWR0E+Oi4un8iV/RPIvkYTxy/ZbY7eGzhRirNNib3SeCagcktpluQmc/nWw8QF2xg\nxkWDmbc2h59zS5t0snO7FaZ98YtnmvYLBpJf08AHG/Z5L4ghBj31VgdOt4LJVEupFcx2J3FB/ocv\nwr8K8NEyPCmasd1jm1SBWx0uZv+wk+1F1UQH+vH8RYO8I7wabA6+3XWI/RV1hBh8GJUaQ8/oYFQq\nFXaniycPB0NjUmO4fXgPzHYHc37cTWaRpxnM1Ggjr6oBH62GfnGhTBuZwdBukcc9h8UmC48u3EB2\nWS1+Oi1xLVR/J4UZmZAeR5i/Dwt3HGRdXhl5VQ0khhm5tG8CBTVm9pabqDLbCDHoCTH48NyFg1oM\nSopNFp5avJmiWgt1Vjvxwf4YfXWE+/uSVVZLdmktdoeD7tGhdAnxJzbIn7ggA33iQhmSENni/D+t\n+dePu1iX5+lMeXZiFDuLqyk+PDfLyORopgxJRa1S8cJ329lfWUe00Y+nzx/gHWnjdLmZs3o3Gw9W\nYNBpCDH4UGSyEGLQ8+R5/Vs8Vy1pdDh546c93mA50EdHWUMjOrWa1Mgg/nZuP7QaFSUmC9llJl79\nYSdVZhuhBh/CA3xJDjdy54iMFvf3/oa9zFiRicutEBfkz01DU735r7PaySkzeUfcJYYZubh3Vz76\ncQtV+OKjVXPNgGQ+33oAq9PF+RlduOGsprV7iqLw/Hfb2VVSw4jkaO4amdHm83/EntIathZ4jv2s\nhEi6Rwa1mK6ywcqjCzdQZ3XQLczT7Gp1uIgI8CW/qp4AXx0vXzq0TRPtHc3qcFFaZ6GsvpG8qnp+\n2FeCqdGO0UfH0+cPOGaTz87ial5cvt3br0+jVjFteA+GJ0e3us63q9exoNCB2e5kSLcI7h3Vs9Xa\ntHqrgyqzlXqbA1+tBj+9Fl+tmm8ODxN3uNyM7R5LSkQgpkYHVqcnyA0x6OkSEkBqRBD7Kkz8d8Ne\nimo9ZTva6Mdl/boxPCkatVpFflU9zy7bhsXuPO7DTmtOKrAxm83MnDmTxx57DH//9s+pkZmZyc8/\n/8zdd9993LQjRowgMTGRDz74oMnyadOmsX79erZt23bM9YuKipgzZw7bt2/Hz8+PwYMH0717d556\n6im++OKLYwZXW7ZsadsBiT+cSouDzHIz2dWNbCppABX0j/QnMdiXqkYH+SYbrsM/A5cbaqwOAvQa\nhsQYuSQ1FH07O/odNFn5z45yAP6SEU56WNOLXnGDnbe2l+JSFG7sGUFWtZWNJfXo1Wqm9okk3vhr\n08u3udWsL67nnLhAJiWFUGlxsPJgLdlVjTgP5zncT0egXsP2cjOhvlqeGBqHxalwqM5GQZ2NAyYr\n5ZZfazjiAnxIDvZFpYLMcjO1NicGrYZb+kYRaWj7sPUys503t5XiVBSuSAunX6Q/bkVhdUEdSw7U\nkFdrRaWCEfGBXNsjgoh2bPtArZX3dpZRZ3MR5qfD4VbQqCE52JfhcYF0C/p1Do8Ks50n1xyiqtFJ\nlL+ea3uEE2/U889NxRQ32Ik06Pj72fHEGVt/u/KOcjPPry/E5VboE+HPbf2iKKq3883+amptTiL8\nPCO/Gp1NR0PF+uu5LiOCYN/jt+rnm6z8Z0cZWrWKu/vHEG7Q4XIr/FJUx/eHTDjdCka9hotTQkkw\n+vDernJKzHaC9FquSAuja6APn2VXklVlQY2KIB8NNTYngXotU3tHEt6O8wueACGz3ML3h0xUWx04\nXAoF9TbcCujVKqL8dZ7mpXo7VqebAL2GxEAfRnUNYkR8IJpjBHTri+t5Y2sJjYfXiw3Qc3RyH42a\noTFGzE4XW0rNKCj46zRc1yOchCBf9tc08uHuClyKwgVJoZwd92st1PYyM1/urcRPq+G+gTEE6E/t\nKwKO7E+jUnFtj3Ci/fX8d1c5lY0O7+/yZDU63XyWVUFurZUgvZbb+kUR1MJQ83q7ize2ltDgcNEv\n0h+tWsXm0gZUqLgiLYy+kc3v0QV1Nj7YXUGj00V6qIFre4Qf87s7lnVF9Sw+4HlwGdM1iLFdg5oF\nnT8W1LHqoKeDvkGrQa2ChsOjCMP9dMQE6MmqsuB0K2SEefJzok1wf4hRUbfccgt5eXmsWrWqyfKL\nLroIf39/Pvvss3Zv8+2332bu3LmsW7eu1doeOHNqFDqrtpzfRoeT3Mp6DlbVU2d1EGLw4ayE8BOe\ndrvYZOHTLblsPlhBjcVGfnU9bgWiA/2IDfr1AqACUiICGdQ1gpEp0ZTXN/LC8u3YnG789VoSw4wE\n+OiIDTIwMiW6TUNyj8zBodOoeXR8H+8opCqzlacWb6HKbGNs9xj0Gg3LsgqbpTtiX7mJfyzeQohB\nz7+vOsd7AXC63JisdnwPvxvm0Y++45BDx8W9u3LdoJRm+cmvqmfV3mJ+yS1tNlS5a4g/947udUKT\nAR5dA3bLsDRGJsewvaiKf/24i1qLnSv6JXLDkNTjb6gFP+wt5q1fstGoVTw0phf94sOb1Y44XG6e\nXrzFOyrH4XJzpLmg0e4kp9xEakQgb14zvNXjUxSFZ5ZuZWN+BaZGO11D/Tm6yWFUSjSD/SwMHDiQ\n2kY7RSYL+VX1LNtTQKXZRpi/D89fOKhZX6Df7uNv/9tMXlU9l/frxpX9k5p8Xmyy8ObPe7w1GakR\ngQxPimZlThGHahowH57rxOpwoVLhbQoI9/fhH5Na74vTFi63m22FVXyfU8yWgkqySmuxOn+dhdZX\nqyHK6Mc9o3pyTnJUm+dsyq2o49FFG6gy2wjy1XNOchSpEUGEB/hSXt/I4t0FWOxOVEB3g4sHLx7V\npAP3LwfKeG31blTAYxP60i8+jHqrgwe/Xk+9zcG033T0P5WOTMkAnpKh4Blh+PyFgzpspl6b08X0\nZdvYV1FHlxB/npo4oEmzqdut8Pzy7ewuqaFnTAh/P7cfarWKr7bnMX9bHirg7pEZnHNUzc2G/HL+\n/fMeyquqGdc7hftG92rXxIMtWb2vhLlrslDwDKO/dVg6QX56HC4376zL4cd9JaiAK/sncnHvBFQq\nz3f51fY8yup/nTF4RHI0tw5LO+Hzd9JNUa1ZuXIlP/30E7W1tcyZM4f8/Hz27dvH2LFj0Wjan9kj\nw71XrVpFbKxnyGBlZSWjRo3i4Ycf5uabb/amraqqIjQ09NfpoK1Wtm3bxtlnn91km9dff7231uZY\nJLA5tVo7v1aHi2VZBfxyoIzCGnOzYao6jZpz0+OY3Kdbm18a53S5WbTzIAsy87E6XBSazKjw9MMY\nnBDB5D4JWOwuLA4nIQYfekQFNxsRk19Vz3/W5rC/sq7Jch+tmjtHeDomHouiKLy3fi/Ls4vQa9Rc\nPziFwV0jmL58G0W1FmKC/Aj00ZNzeDbOh8b2bnEOEEVRuPfLdVQ0WHnm/AGkRwU3S1PZYGXKf5YS\nHBzEa1cOO2b7t83pYmdxNXlVniAvJTyQfvGhJzzzr6IofLx5P9/uanrRBxiWGMk9o1rvVNkWn27O\nZdHOgy0GfoqiMO+XbH7YV0JEgC8vXjyYrNJalmUVUmW2khweiM3pYvOhSnrHhvC3c/u1mJcV2UW8\nsy6HID8994/uyZI9hewrNxFi8GFij3hGpkSzdevWZuW3weZg5opM9lXU0T0yiKcn9W/1PB4J0sL8\nffjnZUNbfBGh262wLKuArzPzabB5Ahm3olBaZ6H08HwsOo2a5PBADHotfWJDuXNE887VJ8PpclNa\nZ2HRzoOszyvH6VYY2DWcv56d5m1Oao/CWjMvr9rhzb9Bp/H2uwBP/7W/DE6h/EBOi9eHL7Ye4OvM\nfPQaz3QMWwsqOVBVT0Z0MP9o4+SVHUFRFL7ans/CHfk43QrdI4N4cEyvDj334GkGembpFopqLaRG\nBPK38/rhd7iP0udbD7AgM59AXx0vXXJWk31/uS2PL7d7JjMcnRpD1xB/thRUefvLJPk4ee6a8R02\nw/emgxW8+fMeLA6XtyzmV9VTWt+IXqPm3tHNO7A7XW52FFdTZbaRHG48br+g4+nwwMZqtXL77bez\nceNGFEXBYDCwdetWsrKyuOmmm0hLS+Pf//43AQHtG87mcDi44oorSE5OZtasWahUKv7+97+zdevW\nJhP0bd26leuvv56rr76ap59+GvA0Q02aNInPP/+cHj16eHrxv/suX3zxBZ9//jnBwc1vCEeTwObU\naun85pTV8ubPWZTWey56WrWKhNAAEsOMhPn7kltZ5+0DYNBrGZIQQdfQAOKCDCSGBbYY6OSU1TJv\nbTZFtRZcbjcNdicGnRajj46rByYxsUd8my+GiqJQ3mClxGTBbHOw4WAFGw9WoNeomX7hoOMO11QU\nhXfW5bAypxi3onCwugGny42vTkNskAGNWk2gr457R/ei1zGmL/94037+t+sQE3vEc9PQ7i1+/tEv\nO5jUrzv3ju7VpmPrSIqisHp/CV9vz6e8wUqQn57zM7pwce+uJ33j8YzG2cuK7CJ0GjU3DkllXPdY\n6qwOPt60n59yS9Fr1Dw9aUCLfaHqrHbu/2o9FruTx8b3aRY8VputPLxgAxaHi/vH9Gq1D1Br1wdT\no53Hv9lIjcXOlf0TWxwZ1ehwcv9X6zE12rnnN0/ULbE6XPy0v4QtBZVkl9Vic7oJ8tUR6KcnNshA\nsJ8Pg7qGn/JRNC63G5db6ZBXaHyz8yA/7CumxmJHBaRHB3NJ7wTve5JaO7+KovD22hy+31vsXRYR\n4MtTk/ofd+qDU8HqcGG2O4758HCyqs1Wnj48NUG30ACuGpBETpmJRTsPogL+dl6/Fueh+nbXIT7Z\nvN8bNIInkLxyQBIRljIGDRrUofmsbLDy1i9Z3tmfAWICDdw9MqNd/RJPVIcHNv/85z9ZsGAB06ZN\no1evXtx5552sWbMG8AQ9jz76KAkJCTz00EPtzuyRVyrs3LkTtVrd4isVsrOzufHGG7npppuYNm0a\nAPX19fzjH/9gx44dBAQEoFar6devH/feey+hoS1PunY0CWxOntPlpqy+8fBkWG4UDl8IbA727dvL\nOQP6Emn0w+V28+2uApbuKUDB0xRy3aAUMqKDm11E86rq+WTz/iY/HvA8uZ6TFMWkjHgSQo2Y7Q4+\n23KAldlFKHiam0L8fMgqqyUu2MDfzu130hejo2sIUiMCefaCgW26sazPL+fZpVvZX+GZJyYtKogA\nvY4x3WO5vF+3476eILeijr9/u5lgP09z1NHNMVaHizu/+IWSikpe+8v4Yw6tPNUURcHucqPXqDv0\nhqsoCv/dsI/vsgoB8NVqsLs8T/16jZr7x/Q65uzMS3Yf4oON+4kLNjDz4rO8I9UUReGV73ey+VCl\ndzRYa/k+1vVhV0kNzy/bhkoFz5w/sFlH1CO1Tu0pM0cfu1tROsW7tBRFocHmxEerbvY7P9b5VRSF\n9fnlbDlUSZi/LxMz4k+o9uiPpLTOwgvfeSYMPNqtw9IYlxbXylqeGrI1uaXU2xx0CzUyLCkSf73u\nlN7fDlU3kF9dT7CfnozokN9t8sEOD2zOO+88Zs2aRZ8+fQAYPny4N7ABT3By7bXX8t13351gln9/\nEticOLvTxdeZ+SzPKmzWf+MIk6mWoKCmtWYqPPO/XN4v8bjtvger69lVXENxnYWCGjP7yn+d/Tfa\n6Edtox2r04VGreKiXl0ZmhjFE4s2olLBrMlD2jxa5HisDhf3frmWOquDh8f1bnW+kKPtLqnh2aVb\ncbnd3Dw0jaTwQJLCjS02R7TkyLTtZfVWnprUn4zoX2t3lu0p5L8b9hKkNPLW1AtO+Lj+CNbklvL5\n1gNUNFhRAf3jw7hucMpx+wY5XG4eWbiB0rpGLuvbjasGePq3rMsr418/7sag0/DypUOO2ZfreNeH\nI7VqkQG+zLjkLO88R0dGeDndCtMvHHRaA88zmVx/mzPbHXy7q4BdxdUYfXRc2Ltrk99+e3TG83us\nYzqhmYdra2u9QU1LQkNDsVgsJ7Jp8Qdjd7qYufLXeTkiAjwTmh15oZqPVo3RR8fBAjs+QUbK6htx\nuRV6xYZweb/EVmek/K2EUGOT96yU1ln4LquQH/aWeJuyesaEcONZqXQNDeCDDftQgNEpMR0W1AD4\n6jRM7tONDzbuY/HuguMGNm63p6+NSqXiukEpXHACrwpQqVQM7RbFop0HWZNb5r24ud0Kyw53aBwW\n2/lvmMOTozknKYo6qwM/nabNTSQ6jZrbzknn2aXb+DozHz+dhlCDD/PWZgNwzcDkE+6gfsTVA5LY\nVVJDXlU9/12/lztHZuB0uZm7JgunW2FUSrQENaJd/PU6rh6QxNUDko6fWDRxQoGNTqejoqKCiIiW\nL+qHDh3yzvgrOrcPN+33zuD7wJhepLXQuRVgyxabN7pWFOWkmyqiAw3cOKQ71w1KoajWTICPjvAA\nz83J6XKz5oBnVspjVdueqNGpMXyx9QBZpbXelym2ZtOhCgprzUQE+J7U+49GpEQfDmxKuXpAEkF+\nen7K9QR1kQG+9Ag7NS/PO9OoVKoTelFgRnQI1w9O4aNN+/l4c653+cjkaCakn3wZ0WrU3D0ygye+\n2cRPuaVoNSoqG2zsLTcRYtBz/eATGxkmhGi/E4o+Ro4cyX333cehQ4eafbZlyxbuu+8+xowZc9KZ\nE2e27LJaVmQXoVWreGxC31aDmt/qyP4XOo2abmFGb1ADkFVWS53VQWyQgeTwttUItYdBr2XY4dca\nfJ9T3Go6RVH4ZudBAC7s1fWkOmHGB/szID4Mu8vNV9vzMDXa+XzrAQCuGpB0wvNS/Jlc2KsrD4zp\nRffIILqFBjDlrBRuH9789QgnKi7Yn1uGpaFWwfd7S9hRXI2vVsMj4/q0eUSfEOLknVCNzQMPPMBV\nV13FeeedR1xcHCaTiUsvvZSysjJqamqIi4vj3nvv7ei8ijPIkRc4AlzcO6HNTUq/hx2HZ74d1PXE\nJ346nvFpsXy/t5gf95dwzcCkFoOWXSU15FbWE+irY0wHzLdx5YAkdhRXszy7iOWHXx2QFhXEOUlR\nbN1adJy1BcCQbpHHHap/MkamxBAX5O+ptVGrOK9HfJumyBdCdJwTqrGJiIjgq6++4rLLLsNkMuFw\nOMjKysLpdHLllVfyxRdftGkkkvjj+uVAGbmV9YQY9Fx8AtNhn0o7D7/ZuqUhkR0lKTyQ5HAjFruT\ndXnlLaZZtMNTWzMpo0uHTOKVGGbkpqHdvTO4xgYZeGB0r99tLg/RNskRgdw8tDs3nJUqQY0Qp8EJ\n1diAp4Pw888/z/Tp06murvYuk4ts52d1uPh0i6efwtUDklp8G/DpUme1k1/d4BlW3cr7XzrK+LQ4\nciuzWZlT1GwG1NyKOnaV1OCn03Buj47r5zM+LY7+8WFUNFhJjQjsFMOAhRCiI530VVGlUhEWFkZY\nWFiToGbjxo0nu2lxhlq4I58qs43EMCMjk3+fKc3batfh0VlpkUEdNtV5a4YlRWHQa9lXUUd+VX2T\nzxYd7lszIT2uzVPQt1WYvy/pUcES1AghRAtO2ZXxwQcfPFWbFqdRicnCt7s8ncZvHtq9XW82/j3s\n+h2aoY7w0WoYleKZRfZInxeAolozmw5WoNOomZTR5ZTnQwghxK/a1BQ1ZcqUdm/YZDK1ex1xZnO6\n3N7KIzwAACAASURBVLz1y6/zcvx2htXTTVEU7wzFvWNP/o27bTE+LY6lewr55cCvw7Dnb8tDAUam\nRHf6GVKFEOJM06bAZvPmzURHH/v9Jr/ldrtPKEPi9NlyqJIPN+2j2myjR3QwA7uEM7BrOGH+vtRb\nHfxnXTbZZZ55OVp6g/TpVlbfSEWDlQAfLd1Cf59RWnGHh2FvLazik837OTsxivX55eg1ai7r2+13\nyYMQQohftSmwCQ0N5fvvv2/XhocPH35CGRKnx87ial5etcP7moLMomoyi6p5d/1egvz0mG0OnG4F\ng07Dg2N6/z975xnYVnm24UvTsmzLe2873s52EkJ2AiQEwiwBCgUKbSm0pQPaUkoLZZZNmaVfywij\nbEhY2SGLTI947yFPWbYly7Isa53vhxyFYMexHSeO6bl+JbJ09PpIPu99nnE/YzJJO90cjdZkRwad\n0RTZ9XNTKGzpYmd1Gzur3caAl06LP62D8kREREREhmZEwmYs9TJijc3kwWp38q+95QjA6sxY1kyN\no7C5i9zGDgqbu+juswHu9M4Nc1OIDRzd1PYzxdE27+wzlIY6SpS/mjuWZvPSrlKsDicr0qLEaI2I\niIjIBDEiYXPFFVeM6GAOh4P+/n58fHxG/BqRieer0kb0ZisJQb5cNycZmVTKkpRIlqRE4nC6MFlt\nqJWKs6qt+7u4XIKnI+pMFA5/l7nxocy4diF2l2vcu6BEREREREbOmLqitm3bxty5c5k7dy779+/3\nPN7Z2cmCBQt4/vnnx22BIqcXc7+dzwa6nK6bM2VQC7FcJiXIR3VWixqA2s4eLDYH4X4qwifIFE0p\nl4miRkRERGSCGZOwWb9+PbGxsbzyyivMmzfP83hYWBgvvvgimzZt4s033xy3RYqcPj4v1mKxOciK\nDJyQSMd4cSwNNXl/BxERERGRU2dMwqaiooLnnnuOmTNnHmfKJ5FIWLBgAS+88ALvvvvuuC1S5PTQ\n2Wvlq9JGAK6ZlTTBqzk1Cs+gf42IiIiIyNnLmIRNb28v0dEntolPSEgQfWwmAW8dqqbf4WJeQigp\nZ5knzWjo7rNR3mZELpWcMf8aEREREZGzkzEJG5lMhl6vP+HP29vbkYp272c1xa0G9tW5/VZ+NCdl\nopdzSuQ1diAA2ZGBYo2LiIiIyP84Y1IfS5Ys4Ve/+hU1NTWDflZSUsJvfvMbli5deqprEzlNOF0u\n3jhQCcBl0+IJ8Z28fiuCILC9sgWAuQlhE7waEREREZHTTUu3Zdifj2m69x133MFVV13FxRdfTERE\nBGFhYdjtdtrb2+ns7CQyMlLsjDqL2VzeTKOhl3A/FRdnx030ckZFWZuRw1o9KoWM+YnhdJitVOlN\n+HrJOTcxfKKXJyIiIiJyGnE4XTy4MY+fTDlx9+uYhE1ISAgfffQRTz31FJs3b6a1tRUAPz8/rrzy\nSn73u98RFCQWcZ6NdPfZ+CC/DoAfzU057ROwx5OtFc3855sKjzvyRwX1np9dlBV31reki4iIiIic\nGoe0egwWGzDOwgbcYxYefvhhHnroIbq6ujyPfbtLSuTs493cGiw2BzOig5gdGzLRyxkxBks/6w5U\nIQAr0qIQBIG9tTpsDhfL06JYM8kiTyIiIiIio+do6cFwjFnYHEUikRAcHDzo8ZqaGpKTk0/18CLj\nSI3exI6qVuRSCTfMS51UIvSzIi02p4ucuBB+em46ALfMT8PuFMRIjYiIiMj/AC3dFopaDChlw5cH\nn7bWpRtvvPF0HVpkjHxSWA/AqswYovzVE7uYUSAIAvvqdQBcNi3B87hMKhVFjYiIiMj/CFvLmwFY\nkDR8PeWYIzZNTU288847VFdXY7VaB/1c9LE5u2gy9nJY24FSJmVNdvxEL2dUNHSZMVhsBKqVJIf4\nTfRyRERERETOMP0OJzur3fW856dHY2ioOuFzxyRsysrKuO666+jv7ycsLAydTkdERATgnhfV399P\nVFTUWA4tcprYU9MGuJWuv7dyglczOvIaOwCYFRsyqdJnIiIiIiLjwze1OnptDqaEaEgK0ZDbcOLn\njknYPPPMMyxbtowHH3wQtVrNwoUL2b59OwA2m42HHnqIpKTJbdH/feJooS3AoikRE7ya0VPR7o7+\nZUeKrsIiIiIi/2s4XS7WF7mVzMqMmJM+f0w1NkeOHOFvf/sbavXgOg2lUsk999zDhg0bxnJokdNA\nXWcPerOVILUXGeEBE72cUSEIAjUdJgCmhGomeDUiIiIiImeaXdVttJn6CPdTcW7SyY1YxyRsFAoF\nvr6+nv9LJBIcDofn/yqVCp1ON5ZDi5wGiloMAEyPnnzt+LqePsz9DjQqBSE+k9chWURERERk9HSY\nrbx1qBqAtTOTkEmlCIIw7GvGJGw0Gg2VlZWe/0dGRrJlyxbP/7du3Ypcfsqd5CLjREmrW9hkT8LJ\n1zUdPQBMCdFMOlEmIiIiIjI2BEHgUIOeB77Ko3fAe+3cpHCKWrr49Yf7hn3tmNTHggULuPnmm7nj\njjtYu3Ytq1ev5ve//z3r168HYM+ePVx55ZVjObTIOONwuijXGYHJWaOi7TIDkBAsdkOJiIiIfN8R\nBIG8xk4+LKijrrMHQRAI8lERofHmrk8P0Gw8OifK64THGJOwueGGG0hISMDPz73Z/PCHPyQvL48t\nW7YgkUhYvHgxd95551gOLTLOVOq7sTldxAT4TLpuKIDm7l4AYgJ9JnglIiIiZxKr3Yne3EekRo38\nJIZsIiPHYOnnw4I6Dms78JJJuWJGAktTzo4uZm2Xmf/sr6BC524YEQQBp0ugs9fKxjK3h42PUu6e\ncejoPOFxxiRsYmNjue666zz/VyqVPPfcc5hMJhQKBd7eJ57hIHJm8aShJmG0Btz+OwAx/qKwERGZ\nTPTa7FS1mzBY+kkPDyByFKage2t1/GdfBRabg0C1kt8tm0pKmP9pXO3/BgVNnbywqwRz/7Ga2H/u\nKcfpEliRFj1h6xIEgS9KGnnncDUuAfy8FGRG+LO/Xo9cJiVQrWROXChzE8JID/NHLpOSmzvOwuZP\nf/oTAGvWrOHcc8/1PK7RiF0rZxvFnvqaySds7E4X7T19SIAIjSiWRUTOZoyWfopaDFS0G6lo76bJ\n0OsZWCsBLpkazzWzk05aK1fU0sWLu0pwCaCQSTFYbDy8qYCH1uQQEyDe4IwFQRD4rKiBdw7XIOBu\nJPlhTjIlrQbWHazmjQNVTIsOItR3/K+z++p0FLcayIwI5NzEsEGfv8Pp4v++KWdntdtr7fz0aJam\nRPC3L/ORSCRcOjWeq2YmjipqNyZh88knn3DJJZcQGho6lpeLnCFsDic1ehMSICNicrV5A7SZLLgE\niPDznlRTyEVE/tfYVNbE24eqsTldnsfkUglJIRo0KgW52g7WFzXgJZdyxYzEQa93ugQKmjqp7+zh\nlb1ldFvtTI8OYk12HMUtBvKaOnlmRxGPrpkjXgtGiSAIbG/oJs/kts34wYxErpyRgEQiIT7Ij8p2\nE/vr2/kwv47bFmWO63vvrGrl5T1lAGyraEHbZebanGMzJAVB4JW95eyuacNLLuX2RZnMSwjj4U35\n2JwuFiVHjEgMf5cxCZvg4GAef/zxsbxU5AxS29mDwyUQF+iDj1Ix0csZNc3d7iKxyTTXSkTkf40D\n9e28tt/dJTstKoisyEDSwv1JCvbziJBcbQdPbivkw4I6cuJDiQt024VY7U7WFzXwwcFm5GoTrd0W\nWk0WVAoZXb39rDtYjUouw0supdlo4YP8Oq6bM2XY9QiCwIEGPYXNXcQF+nJBejRS6f9uR+WnhQ3s\naOwmMCCAXyzOGjRn6ZrZSRzS6tlV3cbl0xOI0IzP9bbXZuf1A+7vRXZkIGU6I+uLGkgL92dWbAgA\nbx6sZndNGyq5jD+vnEFKmD+lbQaKWgyolXJumJsypm7YMVVkpaam0t7ePuxz/vjHP47l0CLjSOWA\nY2/qJM1NNw/U10QFiMJGRORsxOZwekTNj+ZM4Z6VM7h0Wjzp4QHHRVZmx4VwQUYMLgHePOie8VPc\nauCuT/bzyZF6eu1OgtReCEC0vw93LMnixnkpZEQEYHU4MVntWGx2Pi/WUjHQ5Xki3jxYzbM7itle\n2cLrByp5ekfRSX1Pvo22y8yW8mZPN+l4YbLaOFDfzpGmTuzfimydTsrajLyfV4sECb9aMljUAERo\n1CxOjkAANhRp6bHaWV/YwH8P19DabRl80BHydWUrfXYnWZGB3LtqJtfOdkdq/rOvAqvdye7qNr4s\nbUQulXDnimM1VB8V1ANwYWYMfqqx3ZCPKWLz5z//mfvvv5/bb7+d7OzsIZ+zd+/eMS1IZPw4KmzS\nwiZfGgqOCZtosXBYROSs5OuqVox9NhKCfFmdFTvsc38wI5HdNW0UtRh4N7eGz4q1OF0CCUG+zI33\nosblS5eln4VJ4fzk3HQALsyM5V97y9lR1Yqpz4nN6eLlPWU8dulcvIZISW2vbPFslstTo9hbq+Ow\ntoOvShtZnRV30t/nkyP1vJ9X66kNWpQcwa0L0k9Y39HdZ+P9/FpqO3oI9vFifmI48xPCBkWI8hs7\neGFXKb02d9FuoFrJDXNTmJ84/JTqk9FjtfNeXg1lOiOxAb7cMHcKQQNGpr02Oy/tLkUAlsRqhn2v\nNVPj+bqqlS3lTRzW6jFZ7QB8WdrIH8+fPurmE0EQ2FrRArgFCsDqzFj21emo6ejh39+Uc0irB+DH\n56QydcBjrVxnpKTVgFoh48LM4b9PwzEmYXPrrbdisVi46qqr8PLyIihosKOtwWAY86JETh1BEDzC\nJiVschZ1twzcLUSLBYMiImclX1e5py2vmRp/0pSBn0rB6sxY3jhYxVPbikgO1XBxdizXzk7mg+3f\nkNvYiUouOy7VJJFIuGV+Gs3dFip0RtpMfcikEl7dV8HPF2Yc954VOiOv7qsA4CfnprE0JYpp0UE8\nua2I9/PqWJQcOWwEYG+tjvfyapEAM2OCKWszsrumDYfLxa8WZw0SK3pzH3/9IheDxQa4R9cc1nbw\naWE91+dMYXpMMAA1ehPP7CjG5nSRHOKH1eGk2WjhH1+X0NptGbLmaCTYHE7+vqXAY2LabLRQ0W7k\n0TVzCFB78cb+KvRmK8khfiyLGP6zifJXkxMXwtuHa/BR9jE/MYxgHxX5TZ38Y0cxT14+b1R2Ic0D\nKUVfLzkzB86DVCrh5nPSuHvDQf61t5zEED8uSI9heeqxVvOPCuoAWJUZi6/X2MsnxiRsdDodM2fO\nHPY5J0tViZxedD19mKx2/L2VhPtNvo4iQRC+JWzEVJSIyNmG3txHbWcPKrmMOXEhI3rNirRIHtlc\ngLnfTmZEANflTMHudPFFjQGUPlw+PYFA9fHGa3KZlN8ty+ZPnx3CanfS3tPHzuo2fL0UXD9nChKJ\nhDaThad3FONwCazKiPH4suTEhTIjOoiC5i6+KNFyzezkoZZFr83OGwP1IDfOS2VVZgw1ehMPbcpn\nX107Spn0OCHlcLp4ensxBouN1DB/1s5KosXYy2fFWhoNvTy65QgpoRqyIgP5vFiLxe5kVUY0Px2I\nRG0sa2LdgSrez69DKZe5fVlGySeFDdR09BDqq+LH56TyyZF6qvQmXtpdxtKUCHbVtKGUSfnF4ixa\nq8tOeryEYD/M/XbsThe/WZZNhJ+ahzcXUNJqYH1hAzfMS/GcK+tA6vBEYvZAvXv/nxMXikx6LNoV\nG+iD3enC6nDSY7Vz8zmpnmNU6Izu2hqF7KTRv5MxJmETEBDAm2++OexzFi5cOKYFiYwP366vmYyj\nCPRmKzaniwBv5aQsfBYR+b5zqMGdSpgREzziTqVd1To0XgrsThd6sxWL3cGbB6vp6LOTHqI+4YYW\noPbi10uzeXCju1umu6+fL0oaqevsITXMn20VLfT028mKDOT67xQXXzkjkYLmLjaWNrE6KxaNanDk\n4cP8OkxWO2nh/qzMcPu5JIdquPv86TyyuYCd1W0o5TLPRry9soW6Treo+MN50/D1UpAdGciy1Cg2\nlTXx8YDI2FHZSru5D5VCxmEfL0zWIhYlR7AqIwYfpZyXdpfx1qFqVAoZ5w3hI2N3ujhQ305leze+\nXgpWpEUR7KOix2pnY2kjAL9cnElaeACJwX78/tMDHG7Uc7ChHZVCzo/mphDlr6b1JJ/L0fEFfioF\nAd5K9tbquGpmEj+aM4W7NxxiS3kTwb5e7K5uo37ADT5QrWRNdhwXpMcMStXlN7o9ZnLijnVOt3Zb\n+Nc35cilUtRKOYFqL/KaOlmQFI4gCLx50D0P6lSjNTBGYfPEE0+c9Dn//ve/x3JokXGiwlNfM7kL\nh8U0lIjIxKE1uAtpm429+HgpiNR4E+KjIlDtxc6qNgRBYHbsyKI1JquN9YX1hGm8SQr1Q2+2csvb\nuwGQSST8emkWimG8StLD3RGedQerMPfbsdodlLYZKW1zF/lOjw7it8umDtpkU8L8PVGbL0saB0Vt\ntF1mNpU1IYHjIggAaeEB3LViGo9vLWRLeTNSiYSrZyXy4UDK5Po5U47bhBUyKRdnx7EiLYoNhQ28\nsKsUjUpBcogGk9XOYW0Hh7UdJAX78cM5U/jxOam8tr+S/3xTgbdcxoLkCMAtNL6p1fFuXi16s9Vz\n/C9KtPxicRa1HSb67E6mRweRFu6uoQxUe7F2ZhJ/2nCIfoeT63KSOS9tZI7CRS1d1HeZSQnV4BLc\nRcTzE8NJCPYjJVTD5yVantxaRLjGG6VM6vEXWnewmr21Om5blOnxGOqx2qnpMNHvcFKuM7KxrJFG\nQy/GPnfKLtRPxVUzE/mksIE3D1aRHu7Pnhod1R0mt1iaOvro1XcZtbDp7e2lpaWFe++9F71ej0Qi\nITQ0lNmzZ7Ny5UqP63B6evopL05k7NTo3Z4FU0InZ32N2OotIjKx7Kxq5ZW9ZbiGaigSBI40dyGT\nSkAyso6jT480YLE7mREdzM3zU3l2RzH1XWY0KgVXxIaNaB7chZkx9PTb+eRIPU6XwNTIQOKCfMiI\nCGR2bMgJo9NHozabypq4KCvOU2sjCAL/3leBS4AL0qNRKeS0dFuI1Hh7jjU1KojfLsvm6e1FbCpr\nYm9NGz39dlLD/JkbP7SXm1QiYV9dO9EB7vTa2pmJ6Hr6yGvs5LPiBmo7e3hoYz4zooM8G/u9nx8m\nLTwACdDU3YtcKsVLLiMmwIdFyRFU6bs5rO3giS1H6He6UCvlXPmd+pyOXisOlwuXIBAb5DfiaP2n\nhQ0AXDt7Cq0mC19XtfLAV3nMjg2hoKmT3n4HMomE+xfOZH5iOAqZlPymTl7dV0FNRw9/2nCIi7Ji\nSQ7RsK2imeJWAwqZlM+KtZ73UMllzEsI5ZrZyQR4Kylv76aszcgv3v/G85xb5qfhrTj1AdqjOsIH\nH3zAE088QU9Pz6D2uQ8//JDHHnuMe+65hzVr1pzywkTGjs3hpNHYiwRICJqcwyNbusWOKBGRiSKv\nscMjalakRTE3LhSzzUGbyUJnbz/1nT0eV/OXdpXho1R4vEmGor2nj83l7qjID3OSidCoefSSORgs\n/WhUSo4U5I9oXRKJhLUz3Zv5J0fqKWo1EOTjRVpYwLCbeEqYP1OjAilqMfB5sdZjEreruo3K9m4U\nMimV+m42D0yNjvJX87MF6aQPRENmxYZw9wUzeGRjPntqdQR4K/nb6tknfM/3cmtp6+kjLtCHK6e7\nzfAiNGpWZ6lZkRbFlyWNbChqoKC5CwC700mrqc9zQwegUsj47dJsbpyXilQqQRAE3sur5aXdpehM\nfazOij3OymNvrY4NRVpiA30QBNhS3sSFmTEED3RJnYiq9m5K24yoFTLOS49CJpGiN1spaTWwo6oV\ntVJOpEZNqK+KpBCNJ+04KzaE9PAA3jpUxfbKVo84augy0+9wEhfkw/np0UyPDiIu0JdQX9Vx5+uu\nFVN5alsRpW1GvORSfpgz5bjU1akwYmHz4osv8vzzz5OWlsb111/PlClT8Pd3n9Tu7m6qq6vZunUr\nf/jDH9Dr9dx8883jskCR0dPQZcbpEogJ8EGlmJwunU1GsXBYRGQiqGrv5tkdxbgEuGxa/JAFt1+V\nNlLTYcJHqcBid/DCzhIevDjnhKnjD/LrcLgEFiVHeCIzEonE05o8GiQSCVfPSiJKo/ZY8ec2drB2\nZhIr0qKOK1b9NlfPSqa45TCfl2g5JzEMH6Wctw5V02dz0Ie7nkWtkCGVSmjptvDgxnxuW5jBwoH0\nUHZkIBkRAeQ1deISBA436kkfwtH9UIOeL0sbkUrg5wszBqXGvOQyLp+ewPLUKL6uaqWj14rN4aTX\n5kDbZcYlCB7vnl01baxIiyYuyBeJRMLK9Gj+uacMAfd1vrC5k6lRQXxd1cq/BzrCfrE4i7I2Iwcb\n9Pz3cA2/XJI17PlcX+QWJOenx3jqGf90/nQOafW0mfrIjAhge2ULO6vbOKztIHbAXBFArZTzswUZ\nLJ4Sye6aNrrMVgyWfgK9lfzjivlMGaYUwkep4K8XzqLDbMVbKRvXWsoRCZvCwkL+9a9/8cQTTwwb\njbnjjjvYsGED9913H+eccw6ZmaO3Z+7q6uKRRx6huLgYiURCSkoKf/7znwkPP3m/v16v59lnnyUv\nLw+lUonL5eLiiy/mlltuQS4/9fDWZKGu093+lxwyOaM17o6ogeGXYo2NiMgZo9nYy2Nbj2BzuliW\nEsnVs5KGfF59Zw8SiYSrZiZS3m7kQL2eJ7cV8dCa2YM2KG2XmT01bcil7uePF4umRJAQ7MvrB6oo\naTXw6v5K1hc1sHhKJIuTIwYN3ZwSqmFFWhRbK1q474tcZFIJJqsdg6WfqAA1s2KC+eWSLJQyKe8c\nruHL0kZe2FWKyWpndVYsxa0GStqMpIRpUMqkfF7ciK+Xgku/1ep+sEHP8ztLALeQSgo5cSmAv7eS\nS6fFD/kzQRB4bmcJ++raeWzrER64aDZBai/eOFhNhMabEF8VcqmURzYfQSWXYXU4AbhkahyrMmKY\nHRtCflMne2p1LB+mzqaq3Z3eUsqkxxVuy2XS43xvTFb7gLDRc/n0hEHHSQ8PID08gJZuC/nNXfh6\nyUkeYRlEiO/oxe3JGNFuv27dOn7729+OKMV0ySWX0NXVxauvvsqTTz45qsXY7XZuuukmkpKS+Oqr\nrwD3wM0bbriBTz/9dNip4YIg8NOf/hSn08l7772HRqOhrKyMa665hu7ubv7whz+Mai2TmdoBYZMY\nPDnra0xWO+Z+B2qFjIBReCeIiJxpmoy9fFbUQI/VztyEUJZMiTxruxAFQWBLeTPbK90dRCmh/qxI\niyI7MhCJRIK2y8xjW49g7ncwKyaYn5ybdsLf5WhnTFKIH8tSo2jtPozW0MvzX5fwh/OmezxfBEHg\nncPVCMB5adGEjbP1RGygL/eunOGJTrT19PHJkXo+OVJPSqiGC7NimRd/rOX4xnmpdPX2k9fUidMu\nYLD0E67xJiXUn98sy/akWW6Yl0KQjxdvHapm3cEq8ho7qB6oW7xhbgpR/j48v7OEd3NrqevsYVpU\nEEeauzg40Cl2fno0l5xCEaxEIuG2hRl0mK1U6U38acMhwv28qdKb8JLL+Melc9lTq+OzIi1Wh5MA\nbyXXzk5mSUokAGF+3qzJjuPjI/U8v7OEH8QMjoY4nC7PyIPVWbHD+tRMiw5CKZNS09Hjjsh8pyX/\nKIUDqbWpUYO97c4kIxI2eXl53H///SM+6A9+8APWrVs36sV88sknVFVV8fLLL3tOyl133cXixYv5\n73//O2x6q7a2lvLycu655x7PlPGMjAwWLFjAZ5999r8lbDrcf4CTNWKjNbgvmjGBvmftJiEiUtjc\nyZPbijyDH/OaOqnp6BnUWXM2IAgCz+8s4Zu6Y/5inb3t7K9vJ8xXRZCPF5Xt3bgEt0XEHUuzT5jS\ncThdNA/U8MUH+aFSyLhrxTT+/NlhCpq7eONgFTfNc8/42VHVSkFzF2qlfMg7/fFAIpEwLyGMufGh\nlOmM7Kxq5UC9niq9iaqvSwj1VXFhZozHoO/3500jr7GDdQerkUkhxEfFncunDmpZvzg7Do1KwSt7\nyz31RPMSQrl8WoInvfTKnjIO1Os5UO8WNAqZlKtnJXFRVuwpfweUchl/OG86T20vpFzXjclqx0su\n5c7lUwnXqLlyRiKXTo2n22ob0lPmiukJlLYZKNd188qRTjQxenLi3AXWDqeL/wwU/ob4eJ20E8lL\nLmNadJCnq+v89MGt6QAFTR0AzIgOPqXf/VQZkbCx2Wz4+vqe/IkD+Pr6YrPZRr2YzZs3ExkZSXT0\nsZMWEhJCcnIymzdvHlbYyGTuL6XD4TjucYfDgct1ZuZynA30O5w0GnqRSiA+aOSf2dlE44CwiQ0U\n01AiZydNxl6e3u52kz03MYwpoRreza1lS3kzScHuKMbZxHt5tXxT145aIeOWc9OJD/Jlf107O6pa\naDdbaTdbkeAuFL5xbsqwvjRNxl4cLoFIjdpTwxfm581vl2fzyKYCNpU1oTNZiPL3YWOZ22vlx/NS\nR+VcOxYkEgmZEYFkRgRy83wnu2va+KK4kVaThXUHq3nzYDXxQb54K+XU6E3YnC40KiX3rJxJwAki\nEIunRJIeHkBeYycRGm+mRx+LRCxICictzJ+tFc10mK1EB/iwNCXyhNGMseCnUvDXVbMoaTNgsPQz\nNSrouOPLZdITFgfLZVJ+f940nthayIFKI09tL8LXS06YrzcdvVZMVjtKmZRfLskaUX3L7NiQAWGj\nH1LY9Ducntb7GTGTQNgAOJ1Oj3g4Gd8VFyOloqKCxMTBOdiYmBj2798/7GsTEhJYs2YN7733HitX\nriQ6Opp9+/axb98+fvGLX4xpPZOR+s4eBCAu0HfEpllnG1qDu74mPnByCjORyY3F5iC/qRObw+0T\n8t0CV6vdyTM7irA6nJybGMavlmQhkUjwUSp4eU8Z6w5WMS066KTdKEep0ZvYVtnM1KggzkkIwHJX\nkgAAIABJREFUG/OdfpOxF63BTJRGTXzQsWjn11UtfFrYgFQCv10+1TOX5wczE7l8ejy1HT302R3E\nBfqecIP/Nkdr+L5745QZEchdK6bx7I5iCpq7PB0/l09PYGHyqc1EGi1ecrfh3YrUKHIbO9hU1kRZ\nm9GTQgPIiQvh5nNST1rAHObnzaqBeUffJcRXdUI34/FCKpV4PrPR4qNU8JdVM3nJYaKq34t2sxVz\nv/vzi9SouXXhsc6vkzErNgQJUNJqoNdmHySGSloNnrERp1vEnowRCZuMjAx27tzJ8uXLR3TQnTt3\njsnHxmAwDDlU09fXF6vVis1mQ6k88Qn7+9//zqOPPsrKlSsJCgrCYrFwzz33cO211456LZOVo/U1\nSSPwhDhb0XYdjdiIwkbkzFKjN/H0jiI6e/sBkEslrM6KJWEg3eRyCby0u5Rmo4XoADU/W3DMZn/x\nlAgOafUc1nbwn28q+P15004qUgqaOnlsyxEEYHtlKx05VtZMHbqg9EQ4XS5e21/pGToIkBDky7LU\nKCw2Bx/k1wJw07zUQRukTCr1TFUeKQ0Df5+JQ1xjZsQE88yV57jreKx25sSHkjXKAYrjiUQiIScu\nlJy4UPodTuo7e+h3OIkJ8BlTR9ZkRCaVcm60hl/OmkWXpR+DxTbQwu09KhHt760kPSKAsjYjBU1d\ngyaF5zW601AzY0Zm2Hg6GZGwufLKK3nooYdITU0lJmZo5XqUxsZGHn74Ye6+++5xWeBIsdls3HTT\nTbhcLnbs2EFoaChlZWXcdtttdHd38/Of//yMrmeiqO04Wjg8OYWNyyXQNOA6HBckpqJEzhwt3RYe\n3VKAud9BfJAvwWov8ps62VCkxdXXg05VT4XO6KkZ+e2yqcfZKRwd2FjaZiSvqZO9tTpPq/BQdPfZ\neGFXCQIQ4edNW08fHxXUsyg5YkSRk6O8l1fL1ooW5FIJ2ZGB1HT0UN9l5rX9lZ7nXDE9gQsyhr92\nj5S6Lvc1JuEEqe5Atdcg47izAS+5zOPS+7+IRCIh2Ec14kjiUMyJCx1oJW8/TtgIgkB+k3uMwswJ\nTkPBCIXNqlWr2LBhA5dccglXX301y5YtG9LHZseOHbz33nssXLiQCy64YNSLCQwMpLe3d9DjZrMZ\nlUo1bLTmgw8+ID8/n7fffpvQULfJT0ZGBjfffDOPPvooS5cuPWkUKTc3d9RrPts4UNZCd5+dPp2W\nXItuopdzHCM5vx0WO/quLvyVcsqLCs/Aqr4/fB++vxOFzeninwVttFvspAV5c2WUBpnUQZpCxefV\nBppsTv61Iw8AlUzKDzJD0dWUM9Rf2DkBAp9UGXn6qwNYZ0YQqJIPeq8ao5VNdUa0JivZIWquT9Dw\ndqmR8s4+/rVxDyviR7YBN/X081aBexU/nhpGUoCTZYHeFHcIHGnvRSaRkBPhS7JgGJfvhyAIFFQ3\nYXO5MDbWkKurP+VjHkX8/p5exuP8Kq0OuruNfF1kYr6P1TMCo8Vso7ZFh69ChqGhklztxBbPj7jG\n5plnnuHee+/ltdde4/XXXx/yOYIgcNlll/HAAw+MaTFpaWnU1dUNerypqYm0tLRhX1tVVQVAfPzx\nYdyEhAQEQaCoqOikwmb27NmjXPHZhdXuxF7YTbBKwupF5ww7d+VMk5ubO6Lzu7++Hf9qC7Nigpk9\ne/oZWNn3g5GeX5HBCILAC7tK6Vf4kBGn5uE1OR5b99nAJUsE3ti0G7smDH+V0jOI8ETMEgS6thyh\noLmLz1td3H1BBhEaNYIgsL++nTcPVtNk7KNc14cEmBMQQkrWNG6OMvPwpgJaXN7MmjVrRGmCbVuO\noPHXsCItmsvnpXq6deaNx4kZgjaTBe8iE1FqJUvmzx2344rf39PLeJ7fbZ2HqOvsQRGRyOyBqe4l\nB6rw9+/j/PRocnKG36vHi+GE2oiFjZeXF0888QRr167l/fffJz8/n44Od04tJCSEWbNmsXbtWnJy\ncsa80AsuuID77ruPlpYWoqLcXQUdHR3U1tZy1113Hffczs5OgoKOVagHB7vDXy0tLZ5/AzQ3NyOR\nSAgMnLg875mibqBwODbQd8JFTV5jB/vr2pkSqjlha+BQHK2viZukHV0iZw5BEE65pVYQBN465B7k\np5LL+N3yqYNm1UgkEqaG+jB79sjqBiUSCb9amsWDX+VT32Xm7vWHWJoSSaOxl5JWAyDQbbUR7OOF\nj1JBk7GXx7ce4b5VswhUK2nr6aNKbzrOLn8oGg1mvqnToTWYsTsFdla1khYewOzYYJakRI6rk+tR\njhYOT9ZRLSKnzryEUOo6e9he2cLsuBDsThd7atsAWDolctze52g3s/QEtgPDMWo73jlz5jBnzpxR\nv9FIuPzyy3n77bd58skneeKJJ5BIJDz11FPExMRwzTXXeJ6Xl5fH9ddfz9VXX819993nee0bb7zB\ns88+y3PPPYePjw8tLS289tprxMXFsXjx4tOy5rOJmgH/mqQJ9q+p0Bl5YmshArCrpo3O3n5SR7j/\naA1i4fDZSK/NzsF6PbqePkJ8VcyJCz3lzgeH08Xbh6vZXdNGYrAfP1uQTqjv8AZugiCwvbKFTWVN\nNBp6kcukaFQKMiMCWZURM2K3U3AXCr+bV0NRiwGZ1D1derycro/axf9rbzn769vZWNY08Lic7MhA\nd2TSW8lfL5zJY1sKqeno4bMSLfMTwvmytJHDWv1Jhc3G0iaq9SY0KiUqhQynS6Ck1UBJq4GPCuq5\nNieZ5SlRHrO81m4L39Tp+KZOR3uPFT8vBRkRAaxIiyIzYmQ3fkcLhyerlYTIqbMsJYqPC+rJbexA\nazBT1NyFyWonPsh33Paehs4ebnhzJz39dm5dkM6tCzNG9fqzas6AQqHgtdde45FHHmH16tVIpVJS\nUlJYt27dca7DarUaPz8/wsLCPI/FxMTwwQcf8MILL3DVVVehUChwOBwsXryY2267bdj6nO8LR50x\npwxj4326EQSB/+yrcBdEarxp7+njs+IGbkwe2cynYx1RYuHw2UK5zsg/vi7GYDnmTfXWwWpunJdy\nSn4tHx+p56tS94Zf1GLgga/yeeCi2Sf0AbE5nPxzT9lxJnN2p4vO3n5217Sxu6aN7MhArp6VNGSn\nj8PpokxnJL+xk7ymDtpMfYBbbPxqSda4e2+olXJ+syybsjYjhS1daFQKpkUF8bev8pBIJPxoTgox\nAb7cujCDhzbm81mRltsXZQwImw5+mDPlhMd2ulx8UFCHzeliRkwQT18xH7vTRWFLF1srmilrM/Lv\nbyr4sqSR1DB/Gg1magYaC47SZelnb62OvbU6lqdGcfM5qYPmGn2Xo8JmJJO4Rb6f+HsrWZISyZby\nZu7ZcIij47CvmZU0bsaUt7yzi1aTe17g09uLyIkLYfYoBmSeVNiYzWYef/xx7r77btTq0Q8kLCoq\nYufOnfzyl78c0fODgoJOOoohPT2dAwcODHo8MTGRp556atRr/L5Qre8G3DNRJgqtwYzW0Iuvl5wn\nLpvHa/sr2V7ZwteN3aw8yWtNVhvtZitecinR/uLwy7OBqvZuHt1cQL/D7U8xIyaYar2JI81dvLK3\nHKvDyYWZsSc/0HcwWPr5vFgLwC8XZ7KprIkqvYknthZy3+pZeH3Hg8lktfHktiIq27vxVsi4ZX4a\nc+NDEQC92cqu6la2ljdT3Gqg+ItcMiICyIoIRCGTYrE50BrMlOuM9NmdnmP6eslZmhLJmuz40+q7\nkRERQMbAsMRX9pRhstrJiAjweLtkRwYyIzqIguYuqvTd+CjltHRbaOm2EHWCv4N9de1ou3rwkss8\n3VkqhYwFSeGcmxjG/vp23jpU7TkOgEouY258qNtYLjyAzl4re2t1fF6sZXtlC1IJ/OTc4dNt9Sfp\niDrT5Dd2sK2yBalEwqrMmBFHniYSl8vFy3vKOVDfzuy4YH61OGtM6ZaJ5Ic5yZS2GWgeGFa8NCVy\n3G4MtlW0oDX0opRLiQ/0pUpv4sGN+Xz6s5E3JJ1U2Pj6+hIUFMQtt9zCww8/TFLS0EPRhmLTpk08\n+OCDvPTSSyN+jcjYMFr66ejtx1shI9p/4qIde2rcHRrzE8NRyKRcNi2e7ZUtFHdYhjR1+jbfblU/\nkZ27yKnRZrLwdVUrXnIZF2RED/t5dPfZeHpHEf0OF4uSI7htYYYnrbG5rIlX91ey7kAV4X7ezIod\nnXfFlvJmbE4Xc+NDWZgcwdSoIP7y+WFqO3t4fmcJv1ma7YketHRbeHzLEdp6+gj28eKP500/rgYr\nJsCHH+ZM4dJp8XxWpGVjqduMrWzABfXbxAb6MCsmhBkxwaSGac7o92xfnY4dVa0oZFJumX/8HKYr\nZyRS0NzFtspWpkYFcqBeT65WT9QJPG3eOVyNS4AZMUH02R2sfXUbpW0GFFL3MMMHL5rNnLhQilsN\ntPf0EeqrIisy8DjTzugAH9bOSmJGTDAPbsxna0ULs2NDmHmCz7K7z4bBYkMllxE+zjOfRosgCHyQ\nX8fHR+o9j+U1dnDXimkT7np7Mv604RCfFLonau+vbydX28nr1y+eVOLGWyHngYtmc6Bej5+XwjOq\nYTx4Y2B+1ZIpkfzxvOlc8OJXlLYZ0XaZR1x7OaJU1K9//WseeOAB1qxZw+LFi5k/fz5JSUmEhISg\nVquRyWQ4HA66u7vR6XSUl5ezZcsWGhsbefLJJ5k2bdrYf0uREVHtqa/ReDafiSB3wKRpfqI7TRjm\n501mRAD7ut0TgJcPk7qoOgsiTt9n2nv6+OsXuZisdgB2VLbw4MU5J4xWvHGgEoPFRnq4P7cuSD/u\ne3VBRgwmq50PC+p4fmcJD16cM+L6FJdLYGd1KwArB7xV/L2V/OH86fz1i1wOazv421d5nJ8eTUu3\nha9KG+l3uEgI8uWP508flKqy2p0catDjcLlYMzWONVPjyG/spMnYi0sQUMpkxAT6MCVEc1omCX8b\nk9XGy7tKKWzpIkKj5jfLsokN9KW9p4//+6YCgOvnTBl0rlLC/MkYMD9zudzB/cONHUOa9fXa7Owf\nmE2UEOzHta/vwD5gIGjDxQf5dTQaenn9+sUj2uRTw/y5elYSbx2q5r+5NcyICR5ykzpa/xYXNLEz\n3PodTl7eXcb++nZcggt/lRdNxl5MfTZe2FnCP66af1oKp8eDb2rbPKJmbnwouY0d7K9v55kdxdy5\nYnLtkz5KxbDX87FSMjCX67qcZOKCfEkP96e0zcjrByr564WzRnSMEQkbiUTCfffdx9KlS3nxxRd5\n5JFHTvjFFgQBuVzOypUrefHFF4mNHX2YWmT0VLW7hU3KBIoCg6Wflm4LXnIpqaHHahwWT4lgX0U9\n++p0w/4h1OiPDu8Uhc3p4PX9lZisduICfXAKAs1GC8/sKOIvq2YOilwUNHXyTV07SpmU2xdlDll7\nceWMBJqMveyvb+fl3aU8eFHOiER1SZuBzt5+IgZE71FiAnz466qZPLb1iHuA4cD3AdxzeX56bvpx\nhngAzcZeHttyhHazFYD1hQ08fEnOsMZ4p4sjTZ3c+u4euiz9nse2lDfz0MU57KhqxWJzMDs2hAtO\n0CV4SXYch+rb+aq0CZvTSb/dQXefbZDw/PRIA+Z+OwqphA/y6nAJAtmRgdy/ehZHmrt4dHPBqDfL\nC9Kj+aq0Ea2hl6KWLqYNMcSwvnPi01BtJgvP7CimocuM0+WiWm+i1+ZAENyCT2s08889Zdy5/OwU\nCY9sKgBgeWok/7xmES/uKuUfXxfz6r5KLsyMJXMcXJordEaUMimJp3gddblc7KnV0WTsZUVqFOGa\n018eUKEz0tNvRymXck6C++b44uw4StuMbK1oHl9hc5QlS5awZMkSGhsbyc3Npb6+HqPRiN1ux9vb\nm7CwMFJSUpgzZ86ohmaKnDpHIzYTGe04OgAtPTzguI0wJy4UqURCSasBk9WGRjU4QuByCVS2uyM2\nJ+sGERk92i4zeU2dKGVS/rxyJoIg8KfPDlGu62Z9YQNXfMsp1mp38p997ujC2llJhJ0g7SCRSPjZ\ngnSq9N3UdPSwvaqF89JO3tp/sMEdbZifFD7oBikh2I+nLj+HLeXNVHeY0KgULEyK8NSofJvSNgNP\nbSui1+YgUqPG6nDQ1tPHWwerR91FcapU6Izc9NZOem0Ogn28WJ0Zx+6aVqr1Jm57by/TooOYFh3E\n7YszBv3ODoeLl/aU8n5eLTWdPbhcAhIJCAJc89o21t2w9LhusQ/ya7E7XPQJLrwVchYkhfOfHy5C\nKpUyLTqY3n47T+9wb5YXZceSHn7yzVIpl7EiNYr38+vYVtkytLAZZpTC6UYQ3FG+dQersdgcBKm9\nOKzV02tzEOCtZE58KLur29D19PHsjmKumJZI4gR3h36X4lYDlXoTMqmEv6xyb9C/WJzJjsoWClu6\n+M1H+9h4+6oxp6RcLhe3vLObvbXucoDz0qJ44apzkUql2J0uStsMWO1OkkM0J60p05v7uOWtXZQP\nXJMf2VTAncun8uP5p9ejZnuleyxIUpCf5zxcMyuJZ78ups3Ux2Gtnpy4UF7aVcq8YQLEY+qKio2N\nFSMxZxEul+CJdkxkR1RZmzuE+N0CPl8vBckBKtpdkKvtGLKTpsFgxmJ3Eu53apbfIkOztaIZgGWp\nUZ6L2u2LMnl4UwEfFtQxLTrYI4rfz6tFb7aSEOTLhScY/ncUtVLO9XOm8I+vS1hf2MDSKZHDdtYI\ngsChAWEzL37oLge1Us6l04afl7SrupV/7S3H4RLIiQvhl4uz6LL0c+fH+9lV08bVs5JGNZbgVLDa\nHPz8vT302tyjGN67aQUlbQaMff3UdPTgcLko1xl57srjUyQul4t1h6p5ZU+ZZzaVj0KOSxBwCQJ9\ndieFLQZWvriRv144i8umxVOt76a0zX1Xq1EpSA/z5/+uWXTcZvjzRZlsrXBvlnd+fIDPbr1gRJvl\n0pRIPsivI1fbQY/Vjp/q+HTO0cLhM93q3dpt4f++KffcOOXEhVCp68bYZyPAW8knPz2f6AAf9OY+\nzn1qAyarnRvf+pqv77jorKpbeXXgZmFmTDDR30pF/uMH81n98kbqu8zc+ckBnrly/piO/8iWI+yt\n1SEIAg6XwOfFjbSZtpEa5k9xfTO+Je7PTy51F1pfMyt5yL9Vs9XGta9tdxfwyqT4eyvRm638fcsR\nfL0UXDVr5HW2o+XoTc+3hbWvSsns2BD21bnNLadFBbGnto15U098A3z2fOoiY0ZrMGN1OAn1VZ2x\ni/lQHDXvGipqlBXiDmMeqG8f9DM4JopGOmlWZOS4XAIHBi4YS1OOGWhNjQpidWYsLgGe3FaItsvM\njsoWvixtRAL89Nz0ERXXnpMQRnSAmtJWAwuf2cCMv3/MZf/azP4hPuuKdveGFOarGtMGqe0y88TW\nQl7aXYbDJbA6M5bfDXQFRfmrmR0XgtMlsKOqddTHHi0Wm4OCpk5u+e8umgwWfL3k3LEkiwc35fPi\n7lKauy0sSg4n3M8buVTKLf/dRX5jJxabg3cOV7P8+S95ZFMBnb39aFQK7liSRd4fL+fCrFhmx4WQ\nEqZBIZXQY7Xxh08P8LP/7ubOj/fTZelHKnEXQq+7YRly+eDP6OkrzsFLLqNKb+Kl3WUj+n2CfFRM\njQrC4RI42NBOa7eFn7+7m5l//5i0B97n/bxaKnRGzDb7eJ/KIXG6XKwvbOCP6w9S2mZEo1Lwy8WZ\nnJsY5qnReuzSuR6REOrrzcNrcpBIJFS1m3jjYNWI3sdic/Bhfi3v5dXSZbGelt/F4XCxc+A7+d1p\n4NEBPvxl1UwkwBcljax9dRt7ato8BnUjQW/u451D1fTZnUT5qwn3U9HvcLKvrp3KdiMuAeICfciI\nCMA5IHoe2JiP4Vtp06P8+qP9A52tCt69eQW7f3MxKzNiEIAHN+bTbBw89kgQBA5r9bx1qIq9NW2e\nOrHRUq5zi9fvToNfO9MtpnbXtFHTYeJkhz+rfGxExkZRSxfgbhudKJwuF40G9xc+IXjwhpUR7M1O\nvZniVgPmfju+XsffDRa3uIXNUCkHkVOjTGeku89GhJ/3oPqIa3OSaTCYKWk18If1Bz2PXzdnyojN\n7iQSCeG+3pS0GZBJJPh4KShtM/Ljt3Zy78qZXDfnmB/LwYGi17kJoSMqQBUEgZZuCyWtBgpbusjV\ndiDgbl3+YU7yoMGOy1OjOKx1F2RePj3huJ8ZLP38c08ZFbpupkUHccv8NPy9lQiCwNdVreh6+pgd\nG+LxwHliWyHvHq7B5nSR4S/n1ayp+A6kUY80dfLi7lLK2oxUtncjkbjr294+XANAmK+Ky6cnsDA5\ngvquHq57fQdtpj6ufm3bcWtSK+WsnZnE75Zlo1K6L8erM2N581A1aqWc2THB6Hqt1HX08Hmxln6H\nE0GAED8Vb924jAD10CmFuCBfbl2QznM7S3hlbzmXTI0fUUfJgqRwClu6+LCgjlztIYx9bu8iu9OF\nzeFC19PHVf/exqzYEO5YksX8bw1CdLlcVOlNFDR34XS5WJAYTvwY01a9NjtPbivydLYtTo7gR3NT\n8FMpuPjljQi4a/e+G/39wYwkXthVSoWum2e2F3PtrGTPeR2Kz4sb+MvnufTaHAA88KWUuQmh/Pic\nVBaPo4vuR4X19PTbCfBWcnHWsWyH3emipNVAfJAfv1icyct7yiho6uTmt3fhr1IyNyGU3y3LJjl0\n+PT8CztLMPbZUMplRPr7kBnuzyeFDRgs/YRr1Fw3LZCF89zGuhU6I//4uoTK9m7u+ewQdy2f5vlb\nfy+vlt01bUhwt3QXNHVg6O3nycvmUtneTV1nD7//9ADv3LTc8942h5MXd5dyYOBvG+CQtoNfL80a\nVZF5a7eFzt5+ZFLJIAfjCzNj+NtXSox9Nt45VHPSY4nC5ntA0YAoyI4KmrA1tHRbsDldhPqqhuxI\n8FHIyIwIpLjVQF5jx3EXDZvDSclAxGb6ELl9kVOjsNktfHPiB7dkKmRSfr9iGm8eqmJ3dRsqhYwf\nzEgc1RgMq83B+/m1CAL4qBS8uPZcXt9fySFtBw9tyifcT8V56THuNJR2QNjEhw17TJPVxoaiBvbW\n6o4zBpRLJZyXFs3l0xOGrBPIjgxEJZfR0GWms9fqSWvanS4e23LEUydysEGPwdLPX1bNPO6ivL6w\ngZvOSeXAgA/MUQ61Wbns/7by4S3n0Wqy8OT2Igy9Vuo6e5BKJUT4eaPxVhKpUbNmahyLkyM8Yf6U\nUH8++sl5/PmzwxzW6nG4BEJ9VaxIi+J3y6YNEifL06L4+Eg9+h6B4k4jSrmMzIgAKtpN9AlO5BIJ\ni5IjOKztwOZwER3gM6ioGnCb/ZU0Ut1h4pZ3drH+ZxegHmaTB5gTH8r9X+Wys6oVHy85kRo1D1w0\nm8r2bt4+VI2AQHuPldzGDm58ayfhft4E+3hh7LPR0WvF5jg+ypATF8LfLppNykk25m9jsPTz6OYC\ntIZeAtVKfr4gg+kD3V2by5qo1JtQSKX8bfXg2UdSqYTfLZvKLz/4hs5eK0/uKOLelTOHfJ+NpY3c\n9clBXIJAoNoLb4WMlm6Lx7QwNsCHa3OSuT5nyrDiaCS8l+vejFekRXvSY3WdPTy1rZCOgTSkXCph\nTVYsjUYLpW0Guq02tpQ3s7dWx8trFxwnIr+N1WZn3cFqnC6BtFAND1+cQ3KohuyoIO7ecIj9de3c\nkHBMTKWFB/DoJXN4ZkcR5bpu7v8qj9WZsWRHBvDopgL67A7C/bw5rO3wvOb9fBW/WpzJ79cf5LC2\ng48L6rhiRiI2h5MntxVR2NKFWiFjQXIEu6vb2F/fTmqpP6uzRl6ycjRdHhPgM+h8S6VSlqe6/y62\nVDSf1CBSFDaTHJvD6QnfTWTEpr7z5I6kc+PdvhoH6vXHCZuK9m76HS7ig3xP6DorMnaKW93CZmrk\n0MJXpZDx03PT+elJzNlOxOPbCjFZ7fh7K5keHUR3n503b1jKzW/v5ps6HXd+coD3bvZBJpGiN1sJ\nVCuH7d4raOrkn3vKPNECjUpBVmQgWZGBzIwJHrYGSymXkR0VyGFtB/lNnZ5i5i3lTdR3mQn3U3Hb\nokye31niMQQsajWgVsjIjgriYIOex7ccoa6rB7lUyk/mpzErNphfv78HrcHMlf/ZwpQQDeZ+G3Vd\nZrwVcjLC/Vl3wxJcAgSqvYa8S40N9GXdDUtxuVw4XC6U8hNfer0Vci6dGs9fvjhMr82Bl1zKnIQw\ndD1WBARiAnzo6XfwXp47fQLuCNHchFAunZrgqY2RSqX846r5rP3PNhq6zNz01k7evWnZsHUnT20r\noqrdhEsQiNSo+ezWlQSolXxV2khUgA9/XjkDhUzC09uL2VPjLtbV9fR5Xq9SyIgc6J5p6DJzWNvB\nJa9sZlVGDLcvzjypwGnptvDo5gL0ZiuRGjX3rJx+XOH009uLALggI/q4OpVvc35GNFNCNZS1GXnn\nUDW3DjGqo1xn4I/r3aJmfmIY/3ftQpRyOYe1ev79TTl7anU0Gnt5fGsh//dNBX9bPYtVYzCiBPdM\nr6P1QT+Znwq4u7se2pjvKXz391ZQoetGO2B4d8PcFMI13rx5sJq6zh5+8/E+Nt2+epAIFgSBOz7c\nh8XmQCmX8vqPlhA54GN22bR4nthWSGdvP1/UGpj/rcmo/t5K7l05k9cOVLKtooX1RQ38fUsBbaY+\nlHIpicF+zIoJJjHEjwP1epqMvbyTW8P06CBytZ08tb2IVRkxPLWjmJJWAxqVgntXzSQu0JdpUUE8\ntb2IjwrqWDwlYlB0/kQcTV2faB/78TmpfHyknkaDmQj/4X2UZPfff//9I3rX7zmtra2ewZuTiTJd\nNzuqWokL9BnS8+JMsbumlcp2EwuSwod0/2xtbWXqlES+KGmk3dzHqsxYz6DOz4u11Hb0sCwlckKj\nTpOZE31/zf121h2oQi6VcPP8tJNa5o8Ws9XG79cfxO508ZP5aeh6rOjNVlZnxXJhRgwkCcPpAAAg\nAElEQVSby5toN1vZWtGCRqWkvsvMspRIZsQMNoGz2p28fqCSdQersTqcpIf78+ul2dw4L4VzEsNJ\nCtGcNOIAYHU4yW3sQIKEBUnh2BxOnt5RTL/Dxe2LMpkWHURisB9fV7XydVUr/t5Kbl2YwbU5yThc\nLv6bW0P/gKPyo5fOJSlEQ4jdyEFdH01GC+U6I20mKxIkBKiVvHPTckL9vPFWyk8aepdIJCOqW6ru\nMLG1ogWJRIJSJqOivRurw0l0gJr1P72A6dHBSCUSnIKAxeagp99BZbuJndWtTI0K8tTaBfuoyI4M\n5MuSRlq6Leyvb+eizNhB3wOXy8Xt7+3l0yK3x0qgWsmi5AgumRZPk7GXDwvqUSvl3DQvhXCNmjVT\n4/nR3BRSw/yZHRvC2llJ/GZpNnefP50b5qXyo7kpLE+NorTNSJvJPdTzncM1bCptROOtIDXs+JRz\na2srfQpfHtqYj6HPxpQQDfeumkGQ+piI3VjayDu5NSj/n73zDqyrrvv/6+6bm5u9d5rdJk3bpHtP\nOthDhiAiCooiKD7w83Ggoj6CogiKyBKkDmQjdEA3nWmbpkmz985Nbm7u3uP8/rg3t02TNElpKSjv\n/9qbnJ6ee873fL6fz3tIxTx/y7JxX5hyiQSP188vcbi9aC3OEe7YBpuLm17ajdHhJjs2jH/csSpY\naCZHhHJFUQZfLM3B5/PRpjNjsLv4oK4HmUTM3CnY+g/j93v8HY2C+Ai+taIQn0/g1zur0JjtlKTG\n8JONJazOT2FNfjIiEbTpLHQZrLQOmrm1NJuq3iF0Vie9Ruuo4ur96k6eOVCPy+vj+tmZ3Fhymr8j\nEokYsjo50a2j1+zgrmWFI35XLBZRmhbLzOQoeo1WDrb0g0jEF2Zn8ZNNJVxelE5hUhSr85Jxeb00\nDJjw+AS6DVaMDhd7GnsxBcZrP95YEsz3S45QUd9vpMdoQyGVTNoN+vFdVZgdbu5YkEfhGMVNrFrJ\n+9Ud9BrtCILAVVmR476zPycPf8ZRHeDXFKdc2oKgbbhjc47U30iVgoLESDw+gYpuHeDvOA3LExdP\nG7vVejHg8/lo0RrRWS4OWfDTgjqNAZ8gEBPqJxNeaDxzsB6by0N8WAjfW11EnFqJ1uKguk+PUi7l\nldtXEqVSMGB28MSeagTBF/SnGIbWYmdrTRcPvlPGzoZepGIRX5ybzcMbSsiNj5iyGdycwNiium8I\nl8fLsc5BTA43mdFqStL8n81IjCI1MhSHx4vZ4WZ5jt/3prJbh08QkIrFIzx2cqJCePTq+QB4fQIy\niYikiBD+cccqks6KPXB5vDRrTcEog6nC7vbwblUH02LCmJEYRXyYEkEQiAlV8OR1i4gLC2F2agzf\nXD6Dx69dwMu3reCRy0uZnhiJyeHmlx+cHEEKXZqdyC+vmodMLOZ45yA3vLiTvjPOzebycPPLe4LR\nBA+umcmKnCR6TXaOdmiDRN1F0+JHOBeHK+VcNTODryzKZ8OMNKbFho/oBs1IiuKNr63lyRsWUZwc\njVgkolFr4oG3yoJ+LuAntx/rs/DI9hOYnW5mp0Tzow1zRtlCvHTE70i7Lj9lQk+VDYXp5MSF4/L6\n2F7bxb4mv4zY4nBx6193BzqHCl6+bQUyiQSH24sgnGakRqrk/L/LZrP3/itYk5eMTxD43e5T/ON4\n83j/JDqrgw/rujnSPhA8ls/nCwagXjfHb6mwu6mXJq2JKJWce87wiIpSKbhtXi5PXr+QVblJeHwC\nb1S2syAjDkGA7XXdtA2e9nY63qnlzwfqgpzFh9bOGnVOdy+ZjlwqZsDmZldD75jnnZ8QyckuHaEK\nGatyk/j9DYvIOGMdl0rE3DYvlwfXFBMZIidercTp9nKqT09sqIKHN5aMMJwUiURcF+C3ba/tntS6\nY7C56DP6O3/n8job7sDqLKNJz2diyqOo/v5+qqqqKC0tJTp67Jfpyy+/zI033nhe2VKfY2o4TRy+\ndIWNIAh0DGfIjEEcPhPzM+Ko0xgoax9gSVYCR9oHsLk8ZMWETdou++PiXyda+e2uquCoozg5mj98\nYfGoF9R/AvY09nKqdwiNyc43Xj3Aytwkbi7NPqePhc/nY3+LhiGbi1W5yeMSVB0uT5A78KV5OUgk\nkqBkeFdDLzOTo4lTh/Dnm5Zy88u70Nv88ue8+Ag0JhuHWvs50j5Ap/60yiIjWs03l00fsbBOFVEq\nBdNiwmjTmanVGNgT8MZYnZc8okiSSyWIAl2PJq0Jj9fHO6c6CJFJyYhWc6htgNX5eoqSohAEgbL2\nARZkxpEcEcqGGamsL0gZ8SIXBIEd9T28eqIVW4CMmhcfwTeXTSdxCuZm71d3YnK4KU6O5r4VhWyv\n60YmEbN+euqYo1qpRExefAQ/uGw2j+2opLpPz4uHG/ifM8z5rinOIEwh47tvHqZRa2LDn7ZxRVE6\nqZGh/OtEK71GGzKJmF9cMZdrZ2Wyvbabl8saeWJPdfAYZxM6J4vlOYnkxkXQrjPzytFGDrT088Kh\nejxeL4kRoVT26Gjt1REREcmKnETuWlwwqqPUZ7RRGeCKfX3pxCPT1MhQ1uSn0GO0YXV6+PYbh1md\nm8yxTi1aiwOlTMKfb1pKVa+e106UY3a6SQwP4aqZGazKTQreJyq5lGduXsp33zzMlpou/u/Dk5Sk\nxYzyBqrp0/Pb3aeC33txcjT/s2YmHzX3oQtE3dw8Jwuzw82rgWfm9gAZ+mxEhyr5+lI/r+hPH9XS\na7ITppRhdrh5ZHsFL922gvp+A3/cV0u7zoJSJmHRtPhgx+RMRKrkrMxJYsupdl44VM+a/NFFw9+P\nNVM/YEQuEfOrK+eNe01L02P5/fWL2N3Qw4PvHsXp9pIZHTZmntmMxEhyYsNpHjSxp7GPDRPYRuxt\n7sMnCCSGhxBzDnfwjCg1CqmEifRiU+rY9PT0cNVVV3HfffexadMmmpvHrl6vvvpqnn322akc+nOc\nB6wuN62DZqRi0SWVSeusTixOD2qFlOgJODLD3iUnu3VoTDZer2gDTlvrX2w8/VEtP37/uF9BIBEj\nAqp6h7jxL7sumtTzUsHkcPFaRSsen0BSeAhisYg9TX3+Rbq6E4939PLQoTOz/k/bueufB/h/7x5l\n9R+2sK22a8zjP3eoHpPDTZRKwVcX+o27VuYmIcK/mzQGCsc5aTFsCHy//SY7G/+0nfvfOMRrFW10\n6q0opRIWZsZz/8pCfnXlvI9V1AxjuGuzr6mP6j49comYJWdISLsNVtp0ZlIjVMSEKvj7sSYeevco\nXp9AaXos9y6fAfhjJbw+H5UDNmo1BiJDFPziirlsnJE2qqj5+/Fm/nKkEVuAN6GSS2kcMPLj98vp\nHkMiOxYMNidbqv3X+4tzc4gLC+FL83O5uTR7Qv6ZTCLmnmXTCZFJON45GDS8HMaa/GRe/cpq0qPU\n2N1eXq9o44k91fQa/VL1H66bTU5cOGaHm3UFycw+owu8cUbqmInp50Jlt46Ht5Tz1b/v50fvH+eF\nww24vAJqhQyry8OzB+v5oLYbndVJtFLGt5fP4BtLp485Ln3+UD0+QSAvLnxShoPgz98qTIpCHghC\n3VrbhdbiIEIp59mbltJnsvLi4QbMTjciQGOy89zBen6zsypYoAzjt9cuYHpCJC6Pj2+8enDE53qb\nkyf3VmNzeciODUOtkFLVO8RzB+t57mA9AMuyE1HKpbxW0YrF6aEwKWpU5/JsLMyM58cb5qCSS0kI\nU2J1udnb1MdjOyr55QcnMdidWFxu5BIJ3ziHIeW9K2YgAiq6dVQH4gqGobXYg7ylm+dmT6hiUytk\nXFWcyX0ripBLJbx+sg2PZ/Q6IhKJuHJmOgBbajrxTiBdP9yqARjRJR0LDVoTOXHhSCdwOJ8Sx+bx\nxx8nMzOTG264gaGhIbZt28ZNN9006udCQkIoLy9n/vz5kz30JcdnkWNT2T3EobYB8uIjWDsFFcuF\nRq1Gz6G2AfITIsaVSA5f3xC5lPYhM10GK9vrurG5PKRFhY4KBbwYeKWskcd3VQFwZVE6r391NRtm\npLK9rptBq5OqnqERDryfJYx1/75wqIGPmjVEhsh59+7LWJaTRL/JRpfBRlXvEPtbNNhcHmLVSkIV\nMlq0Rm56aTf9ZjsKqYQwhQyTw9/CLkmNGbEj9Hh8fOetwzjcXu5eXMDCgGJDJZfSOmiix2gjKkRO\nXnwELo+Xd6o6cLi96O0u+kw2eow2JGL/DmxVbhK3z89lWmz4pO+BYRn4cEF99u/JJWL2NPVR329A\nLhWzOCuRJVmnYxbePNlOy6CJDTNS0dtdHG7rp01nIUQm4eXbVlCaHsvB1n76THZkEjFvVbUjlin4\n6qJ88hJGv+A/rO/htRNtSMUivrW8kLuWFLC2IJn2AF+iskfHipykIK9sPPz9eAuNA0ZK02InNCkc\nCyq5FIfbS32/EZPDzZKzlDRxYSHcNi+bWLUSu9tDuELOjKRI4tRKavoN7G/RsKWmkxatibnpceQl\nRDAnNYai5CjadRY0JjsKqficXCery83zBxv4+/EWdFYnMomY1EgV6dFqEsJCKEiIoElrwu0TSI5U\n8ehV85kT6mJhUd6Y37/P5+N/3zuG3e3l68umTzrkMiZUSafegoBASoSawqRI1hWk8MT1ixiwOILZ\nXV9bnM/3Vs8kJTKUWo2eDr2Vun4Di6YlBIsskUjEytwk3qpsY9DqpGXQxOWF/hf3X8uaaBgwMjM5\nioc3lDAnNZb9LRqqenQBt28JT35hEf1mOy8daUQsgv9ZU0xkyMRCiZhQJbNSoqnrN9BrtGF2uDnV\nqychTInF6cHkcJMTF8YPxlF+AcSqQ/igqhmd00dlt46bSrIQiUR4PD5u37yPboOV5AgVf75pyaRD\nYWenRPG3Y80Y7S7UStmYIbjJ4SoOtQ3Qb7aTEqE6Z0f+d7tPobe5uLkke9wQVofby0tHGlDJpazM\nTaIgTDTuO3tKhc1LL73EH/7wB4qLi7nuuuuora1FrVbz6quvct999/HHP/6RzZs3s3nzZrq7u7nl\nllsme+hLjs9iYTNsO78iN2lMstUnhUOtA9RqDMzPiBvTih1GXt8ZiZEcbh/A7vYSESL3z24vshrq\nH8eb+cUHJxGAywvT+N31i5CIxcSqQ5iTGsM7VR10G6xIxSLmjeOI+2nG2fevzurgsZ2VDNmcbJiR\nysbCdMKUMpZmJ5IVG0broJl+s51ajYFttd181NzHrz6sxOL0kByh4o2vruW+lTM42NpPr9HGzoZe\n1uYnEx1QJP3fjpOUtWuJCJHzpxsXj1gQ5VIJh9sG0JhsrC1IYX+LhkOtAzi9XmJUciwuD3KJBJvb\nS5vOzL5mDZuPNRMfFjIpHyOtxc6jOyr5Z3krH9R1U945yLSYMKJDT99DUSEKttd1U92nJ0Ip56uL\n8lHJJPxk6wme2lPNh/U9KOUSHlg1E43JxvbaHjyCwD1Lp7OpKB2JWEyMWsmh1n621XUjeD2UTPMX\nYGe/fFu0Jp7cW41P8Ls5D+dUySUS5mfGcbJbR4/RhtZiZ37G+P49vUYbzx7wm+k9sGbmmNEjk0Fa\nlJoP67rpNliZnxE3auwoEomYmRzNdbOmUZQcxb6mPlxevwoqKTwEvc1Jn8nOicAOv6p3iH3NGg63\nDXCorZ+tNV00DhhJiwod9dxW9+l5bEcldYG8optKs/juqplsLExjeU4Sy3OSWJmbzIzEKD6s93dr\nNkxPRWw3jbv+bq/r5q1KP3n599ctnBIBPjc+nD2NGjyCwI0lWdy+II/GAUPw+7p1bra/+yYSkR6l\nZn5GHMc7tXQZrGhMdhac4bcUppSRFRPG1pouWgbNpESoCFfKef5gPRKxiO+vm0WYUk5EiJzUqFCe\nPdiA1eUhPz6CNfkpPLmnBpfXx3WzM6fEJ4xUKViRk0SoXMLBtn48PgGZWOw3yhPBL6+YS9YEjvNh\nDj17ui0MBPhvITIJ//NOGbUa//f07M3LSB1jlDUeJGIxequTim4dLYMmvjzGcyESiZBLxZR3DdJr\ntLE6L3lUlpze5qRFa+L5gw0IwE83lY47JvdvxvrJiQ3nF1fOPec7e0qFzZ49e9i0aVPwzyUlJdx/\n//3odDrWrl2LXC5Ho9EgEon40Y9+RGZm5mQPfcnxWSxsNh9rwuxwc+OcLOIucmrxubC11q+4WF+Q\nOm5Vfub1VcqkrMlLYU5qDDeWZF30xOXNR5v4xfaT+ASBNXnJPHnDohEPYXJEKE63X0lT3jXIityk\ncfORPi58Ph8DZjsqmeSCdqjOvn/frfJ7wMilYq6fnTVCQpkUoeKyghQKEiMRBIFajZ7djb1YnB5E\nInhoTTFLshKRSiRsmpHKtkALf0dDLxtnpHGwVcPju6rwCfDQ2mJK0kYWgonhIZR1DKAx2enQmdnX\n3Ef9gJEwhYzilBj+dvtKCpOjSIxQEaVSYHF6MNhd7GroQS2XjrtjA7/K62fbTtCpt6KSS5FL/BLy\nfc19KKQScuP8XR+RSMShVg01GgPxYSHcUpLFNS/s5GiHll6jDb3NxYDJwcFWDR81a3B4PKgVMr6+\ntIBpMf6XRHKEiq21XTT0G0EQ+P0XlhB6lhLH6vKTdc1OD5cVpHB1ceaIz6ViMYVJ/uKhbchCTKhy\n3KylZw/W0WO0sSo36WOlJitlEox2F82DJqwuNwvGGXlYnG7+78OT2FxeNs5I5aG1xazOT2FdQQoJ\n4SFB99hIlYKEsBCmxYQRq1ZgtLvoNdrY1dDLkM1JQngIBpt/7PnXsqYgZ+5/L5vNvIy4MQuRrNgw\nKroG6dBbqOjWsSo5hJSUsbvOP9lSTq/Rxrr8FK6YovIzVC4jTq3kaIeWyp4hKnt0vF/ThTfgWv2F\nOdNGPIfqwD16oEVD25CFeHXICAuLrNhweo026jSGgMeSE73dxeq8ZFac0a3eWtPFnqZevIJAWrSa\nsnYtLq+P2QFjyMmExZ4JuVTC3PQ4QmQSyrsGsQRGYZcVpHDviqIJf9+iG2BGdiZ7m/poH7Kwpcb/\nTMslYh69eh4rcqfOn5qdEs3mY83obS5UcumYXZvUyFAOtmjoM9kx2J3MTvWr+Vq0JjYfa+K5g/W8\ndbKN9iF/t/ShtcXjdo3er+mkTWdmZWAjf6539pTIwwrFyOo8IiKCuLg4nn/+eSSS0QZRn+PiwWBz\n0mPwJ2lfykRv8PtVAFNyGVXKJORfZF5QRZeOP+yr5kBAdbUyN4mnb1w8po/Hd1cVcbC1n+o+Pfe+\ndpDt92z42KZcZ+P1E608uqMSs9NNTKiC31yz4KKkULu9PnY19mB1eUiJUI15f4jF/l379rpumrVm\nZBIxaoWEwqRI3qvporbfwN1LCsiIDmPz7au45vkPGTDbWf2HLXgDL7yFmfF8aX7uqGNLxGLuWJDH\nLz84yYluHX1GKz6fQEpkKA+tm0VcmJ+keVXgJeXx+Lj/rcPsqO/h17uqKEiIHNeM7J/lLWhMdjKi\n1fx4wxzkEjH/ON7C9rpu/nasmS69hbsWFyASgTageJOI4Ov/OkCv0Ua4UkaUSk27zozHJ9AV4L4U\np8QQrpTxj+OtzE6NJUql4GiHNkgwV0jE2F0j1R2CIPDnA/UMWBxkxYSNeS3AX0h+dVE+T++v5eUj\njeTEhZN+1u64rH2A452DhMgk3HgBsniuKEpnR0MPh9sGuLHENiZ5+Y2KNvQ2F3nxEXxp3ukdd7hS\nztr8lHEDTc0ON29XtvNhfTe7G3uDwYUAErFfEXP1zIwJOyu/vHIe65/eRpvOzHstEuaNwVvtN9mC\nCsqvLTk/n6Ul2YmYnR7+WtYYTIy/oiiNW+fmjLm5SI0M5Y6Fefxpfx1/PdpEcUr0CH7TzzeVcrJ7\nkMZAbENBQiTXB1RAFoeLp/bVsvlYE3KJhDX5yYQr5bi9PpZlJ3LdrMyPZblwz7IZRIcq2V7bxZzU\nmCAXbDL44twcIpRyntpXg8HuJC8+gv9dN/u8E8XVSjm3zsvh+YP1PLO/jhtLskZ1GWUSMd9eUcjP\ntp1gd2MfxzsHUUolDASeTbEInF7/eiISifjh+8f5zsqioEeRzeVhb1MvPQYb22q7kAf4eBNhSh2b\nLVu2sHHjxhF/19fX95ni0oyHz1rHprxzkKMdWoqSos6r2r5QMDvcvHqiFblEPGJxPBuf1PU12Fw8\ntuMkP36/nJfLGunUWxHhzxr57bULxjUnG56hv1HRhs7qpH3IMsL74uPA5/Px4/fL+cNH/lY0gN3t\n5cP6bjaMo3SZKs68vsc6text6mPI5iApIpQvL8hFIR298fjhe8fYfLQZAViSlchbX1tHUXI0DQMG\neow2djf2YnV6KE2PZW1BCgda+oMv+qVZCTx3y9Jxd1cJYSGkR6up7tXTZ7KRHqXmfy+bPWaOmFgs\nYuP0VI53DtKlt7K/RcONJVmjzrlzyMJzB+uRikX8cP0cYtVKJGIxs1NjSI9WU945SKvOTF2/gVqN\ngWatCbPDjd3tpXnQhEIq4ZHL5waVWX+8cREFCZF8fUkBD64tpklrostg5VBbP5U9Ot491RnsuNjs\nNjRWN8uyE5EEdtvbarvYVtuNSibhh2PIk89ERrSaQauDlkEzNX16luckBvk2XXoLj+8+hdvr49Z5\nOcy8AF5OKrkUrcVB+5AFl9dL6Vn+Kz0GK38OjL3+39pZUxoFK6QSZqXGMD8zPuCh40Ytl7IgM557\nlk1n4bSESXUkwpQybC4P5V2DNAxauXV+/igH5d/vreZkt47s2DAeWD1z0ud4NnLiwlmZm0R2XDg3\nlWSxNDvxnB3T9Cg1LYH7od9sZ9G0+ODPi8UiNhWm8UpZE1aXB2Og0PvbsWae2lvLie5BBAFW5SXx\n3M1L2ViYzuWF6RQlR0+aw3ImvD4f4jPOtSgpimuKM1mQGT+prq/N5eHdE00c7LXg9Pi4Z+l0vn/Z\nbK6bNY24j9mZXpAexxsn2xiyOekz2sYUgcSEKpmeGEV9v54hmwury4NKLmX99BTuW1nEe6c6sDg9\nZMeF4fL4Ah1UL9V9ep7eX8uxzkEqugZpGDCSFBHCVwNGohdsFPXAAw9w4sQJ9Ho9ERERREVFUVFR\nQWnpaGvrzxo+a4XNttou2ocsrM1Pvuidj3OhSWvio2YN02LCWHMOAvMncX0Pt/Zz80u7Od41iNXl\nQS4RU5IWw2NXz+dLC8YvuoahVshIj1azvbabZq2J1MjQSXE+HC4P//fhSX7w3jF+s7OKvxxpZH+L\nBr3dRZPWxA//fYx9LX7W/9UzM9h8+yp2NvSgtTjoNlgviLHimdf378f8bqVikYjs2PBR4xGAd6o6\neHKvX8r7reXTeezqBcEgyVW5yTgDXixNWhP7mzXEhiq5pTSLBZnxXDY9lQ3TU4lUKc9Jho1TK/mo\nWYNELOaq4nTWFYyvfBOJRKzKTebNwCJZpzGMIs++dKSRboOV9dNTR5HUUyJDKU6OprxrkG6DlU69\nBbHIb9C3u7EXr0/gq4vy6TJY0Vn9hm2r81KYmRxNckQoIpGIWSkx1Gn09BrtDJgdSMUibirJ5q7F\n+Xx4qpUhl0DnkIW0yFB2NvTwz3K/6++9Kwon9QwWJUVzrNM/Cqvp1ZMSqQrm9lhdHuZnxPGleWN3\nEc4HyRGhfFjXTZfeyorcpBGE32cP1Ad5D6vHkABPBuFKOfMz47miKJ1NhenMTR/N55kI89PjeLuq\nnUGLgz6zY8Rmwufz8f1/+0nDdy+ZPuaoYypQyaWkR6knxV0SiURMT4xkT2MvnXorqZGhI8jzDf1G\n6vsNeAUBqViEze3F4vQEHZu/vXwGD28sOe/vst9s5+/Hmnn2QD3/LG/l36c62NfUR6/RRkpk6KiR\n6Hio1ej55QcnOdY1iM7hNxzc29SH0eHyewtNcSQGfo7byS4dJqeb+LAQkiNVwTWzMClqzFFrnFrJ\nhumpLJ6WwLqCFG6dm83s1Fh8Ph+/Caiy/n77KhweL21DFur7jdT3G3F5feTHR6C12Bm0OlHKpGwq\nTEMll164UVRERAQ2m43HH3+cxx57jJSUFKKjo0lISKC0tHTEjPThhx/mkUcemcrhP8cUMCzbu5Sk\nYfDLgwEyJvCvudjoHLJwz2t+GWZieAh3LsrnhlmZwdDCyWLjjDR2z/RbjD+y7QRz02PH9IcYxpbq\nzlEpuRanm6MdWo52nA6Fk0vE/O9ls4OBkD+7vJTbX9nL/hYNXXrLOf+N8eDz+Shr1yKT+mXr4Cfj\nnezW4XB7iFYpxpToOlwefvlBBQDXFmdw/8qRO2GVXModC/NYnpPIi4cbaBk088oYSckquZQbZmey\ncUbamAv4X4820WeykRKpCqbznguRKjmPX7uAr/1jP/tbNME8GvAvpmXtA/48naL0MX8/Oy6cX1xR\nyqvlrVidbjYVpvHU3hq8PgGFVELroBmLy0O4UsZVxaOPEREi52ebSqnu02N1uilMigp2Mm4rjOPt\nbneQhzWM2+bljMthORtKmYSH1s7iF9sraB408ZOtJ4KflQTGCheSd5UcoWJBZjxH2gd47UQr9yzz\njy2Od2op7/KPBG6cc2lVgFKpmB9vKOFrf9vDB3XdHG7tD44hh1VVYQoZt56ViP1JICZUya3zcnjh\nUAMvHWmkKCmaMKUMi9PNi4cbkATyqjYUpHK8exCLw0VefOTH9uM61NbPn/fXBbu7IsDl9aEx29HU\n97C3qY+7FhewLOfcY+x9TX08f6gej08gRa3gtqUF9BntbK3tYkd9DyaHi++sLJqSEvFfJ1p5t6qD\nYSvDpHAV31w2nRU5Sexr7uOhd4+y9Z71oyIswF8snh2D8VZlO16fvxjMiY/g23HhrMpLprxzEJEI\nStJi0ZhsNAwYSQgPISJEznunOrljYd45z3VKHZvq6mpeeOEF7rjjDkpKSlAoFHR1dfHqq6/yyiuv\n8MYbb3Dq1CkGBwfZt2/fmFLwTys+Sx2bfrOdN0+2EyqXjqnS+CSxo76HTr2F1TtuCHEAACAASURB\nVHnJZJ+DmX+xr++XN++l12gjI1rNe3dfxvzMkS6pU8HK3ETer+5k0OpkV2MPV81MJ0Q2eg/w9Ee1\n/Hx7BXa3hyiVggfXFPP4NQtZlpOIWCTC4/URppSxMDOeJ69fyIrc0///1MhQPqjtYtDqRCYWTZlr\nY3K4uOGFnbx4pJE3T7ZT3mfilnkF7Grs5VSvHrlUglQiZm1+8qiU7if3VnOwtZ+YUL/z6ngz/yiV\nglW5yaRFqxGLAjlAESoyotWEyCQMmB1U9gzRNmimOCVmxOjoYIuGV0+0IpOI+f66Wec03ToT6dFq\negLkzLJ2LdfNziRULuPfVZ3UDxhZkpV4ztFrqFzGgsx4lmYn0qQ18dS+GiRiEfnxEUgkYhRSMd9Z\nWTRuISkWi0gM90tTlWd85xbdANcumoXe7sTu8pIRrebuJQUsm6JpnVohC8Y82FxeEsNCuKbYH09w\noeMuwH89dzX00KazEKdWIuD//p0eH1+cm83MT0HobFZsGPtqWxmw+13Ir581Dc7IQLqxJOuc3eCL\niWkxYdRqDPQYbLQMmogLU/LcoXo69VamxYRx9+ICpFIxqZGhZMWGT7ljdTZOduv43e5TeAWBxdPi\nuX9VEV9ZmMeVRRnMS4/D7vbQMWThWKcWtUI25mhXEARer2hj87FmfIJfBbo+UcqSmfnMTI5mZlIU\nZe0DtA9ZkIrFk+pKg9/Y9J2qDkT4icNeQaDfbGd/i4Zb5+VQ3jmIzupkX1MfV83MQGtx0KW3Eq1S\njOgMGe0u9jb1caS9n5eONGGwu1hXkEKbzsJbJ9tRSCVcVeTnaJW1D/B2pT/m4ysL8qjvN9JrtLJ+\nehrafs247xSRcKaP9ARoamoiN3c0Qc5kMlFWVkZZWRlHjhyhubkZkUhEXV3dZA99yVFeXv6ZGant\nbuzluYP1zMuI43sfY+58IfDgO2V06a38/PLScxp4Xczru722i/veOIxMLObfX19H9hSShMfDsKfL\nsBX/a3euDTrw+nw+frylPGguuCYvmSeuWzhlsvHTH9Xy5N5qMqLV7Lh308S/cAa+8OJOKnuGEItE\n+AQBt9vN1bOmIRKJ6TPZkIpFeHwCv7pq3ojWsMPlYenv38PkcPO91TP5+jmMvSbC8U4tz+yvw+ry\nEBOq4NsrCilIiORkt47f76nG4fHytcX545JQx4PL4+Gyp7fTa7SxIDOOv9y6gm+9dhCTw80jl5eS\nNwmjuIouHXf/cz9Gh4uVuUn84LLZtOrMzEiMnJIL8DA+S+vD2Xi/unNEUjnArJRovr9u1iXdFJ2J\nPYfK+P6hPvQ2F+lRoagVMmo1BiKUcnbdt+m8pe8XAv1mOz/ZUh7kl4E/S+uRy0vH7EycLyxON995\n8zAWp4drijOCfjNnY2tNJ68c9X+ft87NHjHKdnm8/PlAHYfaBhDhD468bHrqqPu3slvHr3ZUIhWL\nePTq+SMiEcZCdZ+eX2yvCHrwlKTF4vH62HysmQ8CkRHLshJ47lA9NpcXkchfxIdIJYSFyLhzYR5X\nFqazu6mPf51oxeX14XB7ONI+gE+AtMhQJGIRUrEYp8eLQiohLco/IhYBX5gzjetmT+PhLeU0Dhj5\nxtICwkx94z6TU1qJxypqAMLDw1m3bh3r1q0DQKvVcuedd07l0J9jCqgOxihc2jGUy+Olx+An535S\ncQhj4Y/7agBYPyP1ghQ1ANlxEfzl1uV8efM+P5H4mW18c9kMolUKnj9UH0zrvW1eDg9vLDmvf+Pm\nkiz++FENHUMWOocsk76G71R1UNkzhEws5q+3r6DbYOO7rx9gS00X+fERJEaoMDvc/sXhrAXrmQN1\nmBxuos9wCz5fzE2P49Gr1Ty115+U/dOtJ4hSydHb/C+AlblJrDkP2bJcKuXxaxfwpVf2Utau5adb\nyzE53GREq0cpvI60D/DcgTo69RY8PgG314fHJwRHg8kRKn599QIiVfJzJs//J+PywjTEIv994/R4\nWZqdOKbvyKVEuELKn25cwp1//ygYsSEWifjJpnOTsj8JJISF8NNNJfzjeAstg6aAiiwn6Ol0ofDW\nyXYsTg/TEyPHLWoANhWmI5dKeOGQ3wRxwOJg/fRUhqwO/nG8JSidvm9F4bjWCbNSY1idl8Tuxj6e\nPVDHzzaVjsu38Xh9vBgwM7x+9rQg10kqEfOVhXnEqZX87Vgz+1v7uXJmOm+ebGfI6sRodyESgSDA\nfd2HefCdo0SGyMmMDmNJVgIH2/qRisWIRGB2upFLxMSHhTBkc2J2uslPiGBTYRqLpiUEC6/lOYk0\nDhgpa9ey9hwc+wurZw0gLi5u3CLoc3w8CIIQ5Ndc6sKmS2/FJ0BKpGpM1c0ngcpuHY1aExKxiAfP\nyMa5EChOieHl21bw9VcPoLM6+fn2iuBncomY762eyVcWnX9xEKNWkh0TRqPWxHvVnXxrktLN4ULu\nquIM5qbHMTcdntlZTs2QgxadmaXZiZzsGSI7LnzEeMPh8vD3QIjfVxbmIZV+/NFHnDqEn2ws4Y2T\nbWyt6UJvcxEik3BlUTrXzsoMLs5ai503KtpoHDCRFB7CzaXZ5yzk5qbHcUtpNn871sxfy5qYnhDB\n1xafdqd2eTz8ZGsFb1e24xuj6SwC5mXE8dtrF4ybdfXfApFIxKbC9CAx99NU0JyJ0vQ43rlrHb/Z\nVYXF6eHuJQUXxQ7hfJAYrvpYqqyJYLS72NHQA8AdkxA6rM1PQSYW8/yhenbU97Cjvif4WZxayYNr\niifcKN06L4eKbh1NWhO7m3rH7ay+X9NJn8lGUrgqaNFwJq4oSicqRM4zB+qo6TPg8wmo5FKiQhTI\nJGL6zDZsTg8enwenx4vV6cHq8tCp9xdgeXERiMUibpgzjaRwFa06MzvrewiRSblqZsaId8u89Dhe\nPNTAqd4h1kaPT324KIUNwHe/+92Ldej/anQZrIF8HvmY4WOfJNoDwZcZ50F8vVAYlqzOS4+7KCGW\ns1Jj2HnvRh7bWcWBVg0uj4+ZyVF8b00xuRegOzQ/M55GrYkDLZpJFTbHO7V06i3IxGIeXHt6ob2x\nIIYf7O9Cb3Mik/gXxbyzzu9CdmvOhFQi5ubSbK6dlYne5iRapRjBb2roNwRfVgB9Jhv1/QYeuWLu\nOVvgP1o/m6oef/RDrcaAN0CmPNo+wIPvHKXP5E+oXjwtgauLMwhXylFIxUgl/mTuS73T/7Th01rQ\nnIlpseH86aall/o0PnF8WN+N2+ujNC120llpK3KTyIhW81ZlO62DJlRyKfMy4riiaGxO4NkIlcu4\nfX4uT+6t4dXyFhZkxI8K5dRa7Lx1sh2AOxfljauCXJKdSFq0mvtfP4wAxAcMHQESwkOo0+iRScQk\nhoXQbbTRqfd7n81KjUEqFpOfEBHkiwqCQLvOTPuQhZ31PVx+hlggIkTOjKQoas7KvDobF62wSUu7\nMB4gn2MkqnuHuzXRl3yhag8Y843npHqxYbC52B8IT/va4gv3oj4baqWcn18x96Ice1NhGn871kyN\nRo/P5xvls2N1udEY7aRFhSKXSnjpSCMA8zPjiFadboVb3T5Ucikuj5cP6nqIDlWOIBY6XB7+cdyf\nKvzlBbkXpFtzNhRSySj+yqG2fp7ZX4fb62NWSjTXFGfyfnUn5V2DPLW3mkevmj9uC1wsFrMmL5ny\nrkE8Ph/ffuMwceoKdFYnPkEgTCHjRxvmcG3AHO1zfI7PIgRB4KNm/zq2sXBq783MmI/n77MwM56d\nSb3U9Ol5raKVr57VgX75SBMur4/F0+In9FeyOj0oZBLmZcRx/4pCrC6/o3hEiJz6fgMfNWtIjwrl\nt3Oz2N/cT0aUmrerOnB4vNxckh18n4lEIm4syeLXO6t491QHa/JTRvgbzUmNmbCwufCr2+e4qKjV\nDMu8L513zTDaA1LvS8VdeP5wPS6Pj7TI0HHDNz/tKEmNIUwhw+H2sj/gdTOM+n4D3379MD98/zgP\nvHWEXoOFsvYBAG46w53W6nKzt8vvuyOXSqjVGBB8vhEk22cP1WF0uIhSKbhr0fk5uE4FgiDwblUH\nT+2twe31sa4ghYfWFjM9MZL7VhYSp1bSqbeyp6l33GPYXB7KOrTMTY9lRU4SYpEIrcWBIAgsyUrg\nw29t/Lyo+RyfebQOmtFaHESp5BROUqF0oSASibhjQS5iEeys76EuwB2E07YAITLJuK7aw/D5BP5a\n5t90XVOcwfzMeFblJXPtrExW5yVz58J84gPP/KkeA99aPoOmQRMOj5e56bGjlFlzUmPIjg3D5HCz\ns6FnxGeTCUH9vLD5DMHr81Hbd7pjcynh8wl0BUh+Z9vDX0gYAxlCfzvWxOajTWyv7aamT4/D5ead\nynaASVvQmx1uavr0aAIjjE8DxGJxcCe0ve70A2y0u3h8VxW2QCbMoNXJg+8cw2h3EyqXcllA/ioI\nAi8easDu8bIqN4kIpQy314fJ6Q5KT10eD38/5u/W3D7/4nRrzoQgCGw+2sw/y1sQAV+al8OdC/OC\nrqsKqYRb5vp9Sd6qbMfl8Y55nGEH0pnJ0fzty6v48FsbefKGRey4dxMv3bZi0hLy/zR4vL5xr9nn\n+OzhcLs/8mVBxuSchC800qLUXDUzAwH440c16KwOtBY7zx6oB+ALc7ImdEff1+zPoIoJVYzJw1HK\nJHx96XQkYhFba7v48uZ9wXiFLy8YXTSJRCJuCHhY/ftUBw736fs9JULFRL6CF20U9TkuPFoHzdjc\nfu+Lix0cORE0ZjsOj5doleKc3g1tOr+5W0tnLzcr48Y1cxsLH9Z1s/lYM+4At+JMDFrsdAxZiAyR\n8+UJdhOCILClpovXK1pxevzHmpsey12LCz6278SFwIqcRA619XPsDEO/V8tbsDg9FCVF8d3VRTz0\nzlE+au7D7fVSmp6IWCzG4fay+VgTh9oGkIvFfGPZDLoMFvpquukxni7e/vhRHQa7iyiVnLsWn9vY\n6uNCEAReONzAroZepGIR964oHDPbZVFmPO9EtdOpt7K7sY8NM0a6Ent9PrbVdgJwWcCmPT1afUnV\nd5ca/WY7m482UdGtw+sTyIhWc+2szEll53yOTycEQeBIm78Lu2ja1L9Hl8fLkM2JWiEjNGA3YXF6\n6DVa6TXacHn9cQzaITsJBitxauWYQo8bZk+jVmOgccDI/7xdhiCAw+OlODmaDWPEJJwJq8vNP8v9\nG6cvzs0ZV0hSmBTFfSsKee5gPVaXh8gQOQ+snjmuZH52agw5seE0D5r4sL47WDAJwsR8sc8Lm88Q\nTgVk3oXJl1YNBaeJw5nneNF0G6z8dGs5To8Po93NK0ebMTnc3DwJF9GdDT38JcAnmZMaQ35CBCJE\n9JvttAyaON6pxe31IZWIqejRsWja2KGJw92DrbVdgD+zp99k53jnIJ1Dx/n+ZbMvOQn7ipnpPLqj\nkm6DFZ3FgUQsYn+LBhFw56J8QuUyVuX4c6y8PgGt2c533zyC3ubE4fEik4i5siCW5AgVBQmRbKvt\nDnS6eilOiQq6Bt+5MB+59OI+8u+e6mBXQy9yiZgHVs8ct20sEom4YU4Wv9t9indPtbM6L2kE4bis\nQ0u/2UFiWAjzz8o5+m9Et8HKz7dXYAx4qUjEIjqGLPx+TzXLshP5ysK8EZEJn8OPE12D7KzvwScI\nrC1IYe6n7F5q1poYtPoJ95PxZxqGx+vjXyda2VbbhScQSisPEHtdY2wEjUYD/+4uAyBcKaMwKYpr\nZ2UGu+1SiZgH1xTz+73VQf7KzOQo7ltZOGHswqvlrZgcbvLiI1g8QXG2IDOeOakxDFgcJIWHnDM7\ny79GTOPRHZW8dbKd+RlxJIar6DZYg0G84+HzJ+EzhFOBG674AoTkfVx06PzE4fH4NYIg8OyBOpwe\nH3PTYwm1i/lI6+Odqg6KU6KZkTh+cdZntPFyoKgZy+CtSWvkrcp25FIx6VF+HxWPVxjTYvzNk+1s\nre0a0T3QWR38bvcpWgbNPLzlOPcuLwy+gD1eH82DJqp79bTpzEglItIi1UyLCSMhPAS5RIxMIkYq\nFuP1+bC5vRjsTnwCpEeFnpcSJ04dQmpkKF0GK1tru1DKJHh8AvMy4kiOUHGia5C/lDXi8fkXLLfX\nF1QE5caF8+UFeRg7m/xqgiELsaFK7G4vD71ThlImwebykBYZyl0XkWAN0KI18a/yVkTAfSsLJ5yF\nz0uPJTNa7Vc/NPSyKUCcFASBf1f53UavmJl+Xnk2/0mwutw8vrMKo91FUVIU9y6fgVohY1djL/84\n3sz+Fg2tOhMPrik+L/PB/1S8ebItaKIJcLJniDsDhnWfFhwJcOYWTjLQEgLj58MN7GnqAyA2VIHV\n5cEeGNcopX6H8NTIUP9a4vVxqtmBVB3CoNWByeHmcJs/Tf7e5TOCkSBhShk/Wj+bNp0ZiVhEepR6\nwnNqGjCys74HiVg0wo7hXJBLJRMaAg5jVko0CwOxII9+WMkP1s+medA04e9dlMLG4XAglUqRXuTd\n4X8T7G4PjQNGREDRp6hjkzFOx+Zoh5YmrYnIEDn3LJtO/akqYpKjeKuynVfKmvi/K+eN+8L6Z3kL\nHp/AytykMb0Vntlfhwj/TPqWudm8XtHGn/bX4vJ6WXPGz2+t6eKNk22IgG+vKAw+wDGhSn68oYSn\n9lZzolvHozsqSY0MJUwpo11nDi4QwyhDy2QgFYtYk5/CLaXZo1KKJ8Lc9Fi6DFZ2N/YGOxcbpqdy\ntEPLU3ur6dZbkYrFhCllLMtJ4vb5uX6viMDsu7wTeow29DYX8zJiqekzYLC7MDvdKKUSnr5p8bjJ\n5hcCw4utAGyakTapnfHwjuzxXaf496kO1uQno5BKONGlo33IQrhSxvJPiY/JpcSLhxrQmO1kRqt5\ncG1xsNW/fnoqM5Oj+d3uU3QbrPzo/eM8uKb4kobiflqwr6mP1yvaEIv8pnJen+Bfe442MT0x8ryy\n2S4Uqvv0NPQbyIoJO13YTGEMVdkzxJ6mvmD+3DDx1uH24hOEMTt35SE2SktL8fn8MQj/PtXBnqY+\n/rCvhsgQefCeEYlEZJ0jGudMmBwu/rS/DgG4ojD9onAtRSIRdy3JR2Oy0T5k4aF3joII6jR6KB6/\nw3XBVzqbzcbatWu5+eabL/Sh/6tR22fA6xPIiQsnVD65ZNeLBUEQaAsoosaSeguCwJsn/Tul62Zl\nBs/36uIMYkIVtA9Z+Kilb8xjN/QbONqhRSEVj1D+DMPi8JOJwW8yd/3sadxSmo0APH+ogSf2nGJP\nYy/PH6oPjmDuXlIwKqhQKZPwP2uK+eLcbFRyKd0GK3UaA3a3l+QIFeunp/LtFYV8a9kMrihKozAp\niuQIFXFqJZEhckLlUiJC5CSEKcmLjyA3LhyvT+CDum5+urU8ODKYLNYFyMDHOrQY7S7SIkNp6Dfw\nxO5TeHwCHp8PtUJGSoSKWo2BcKV8FKGvqsc/qixNi+PNr61l/fRUVuYm8bcvr6Qg4eIWw8c6B2nV\nmYlSySdN5gYoTYslKyYMg93F3441Y3a4efkMdcX55n39p+BQWz+H2gb8GVerikbxF5IjVDxyeSkl\nqTFYnP6U+cpu3YifEQQBndURJKL/p0NndQRtEe5clM/1s6dxY0kWq/OS8PgEXg2ksl8KvF3Zzi+2\nV/B6RRsPbymnsmeImFDFKEft8XDm2nrDnGkj1ERKmWTCcaRYLCIpQsXdSwrYMD0Vj0/g6Y9qR5Bz\nJwO728NjOyrpM9lIiwrlutmZU/r9qSBU7rd1mJ8Rh8PjpaJLN2rzeTYueEvF4/FgNptRKM7Nov4c\nU0NVgF8zkZfAJwGD3YXJ4UYllxI3Bon5QEs/nXorMaEKVp1hqa+QSrilNJs/flTLq+WtLMiMH2Ek\nJQhCMNPm8sL0MZn4zx6sx+72khAWwsYA4fTq4gxUcimbjzZR1q6lrN3fYRGL4Evzc0ecw5kQi0Vc\nNTODDdNTadOZcXl9JEeoiDnLKn0Zk+sadAyZeWJPNe1DFn669QQ/2jB71LHGgsnhoigpGrlEzJDN\nSZ/RhkQErwXa6KVpsZR3DhIil7AuP4VqjYGPmvtGGFcBHO3w7/5mpcSQFqXmD19YPKnzvhAYHh1d\nNTNjSt0qkcjfwn54S/kIB9XMaDXrP0Ujg0sBndURtLL/0vzcccdMKrmU762ZyXMH69nXrOGxnZWs\nK0glNlRBk9ZErUaPxelBhL+1f9v83EmPAj5rEASBl4404vB4mZcRN6Lje1NJNgda+invGqRjyDxp\nIzxBEGjWmghVyD4WH6++38C/TrQiDqRW//tUBwNmOwlhIZMeQ9VoDDRpTagVUi4rOP/nQyQScdu8\nHOr7DbQPWXivuoMvzJnchsTl8fL4Lv8oPyFMyQ8um31ezvM2l4fNR5vo1FsoSYvl2uLMcbv4aoWM\nB1bPpLp3iHtfP0Sc+Nzr6gUvbMLDw9m6dSshIRcuHOxznN6Nz0q59IXNsH9NRvToGazH6+O1Cv+O\n6MY5WaOcKpdkJfBBXTdNWhPvneocsbsfHl+FK2VcOXPkSxvA4zl97Nvm5YwYrawrSGF2ajQHWvrp\nM9oID5GxNCtxUh47cqnkgrTvM6LD+NmmUn75QQWdeisPbynnh+vnjLkYen0+djX0sq22O8iXsbk8\nONxeWgdNJISFkBAewtcW5fPqiVZEIpidEsP6GWlUawxBTsrw9Tc6PdT3W5FLxMzNGDsf5mKhRWui\nedBEqFzK6vPIhsqKDeeby2fwfKBoTYsK5aG1xeckFv6nw+P18eTeGqwuD3NSYybM3JKIxXxj6XSi\nVArereoIBhMOQ62Q0qW38vrJNrbUdPGzTaWszp/6d/VphMfro6p3CLfXh8Pj4Xin33vlK2fJiCNC\n5KzJT2ZbbTdvV3bwnVVFEx5bb3Pym51VtAbWvJW5SXxtUf55JbFvDnSQry7O5MY509jfrEFjstOs\nNeHyeCfVnXw7YHGxaUYaDf0GKrp1ZMX6s5em+rxIJWLuWJjHT7ee4P3qTtbmp0wo6/b6fDy1r4aa\nPj2RIXJ+sH7OhL8zFnw+gV99eJImrZ8v0zJoZtDimDCUVyIWkxiuOqdoBS4SxyYl5dJEzP+nottg\npc9kQyWXkj3J+efFxLDj8Fg3146GHrQWBymRKpaNwY8Y3in8ZOsJ3qvuZHGWP+BsuHoHv/RwLEvw\nzcea0NtcRCjlfGXhaIl3nDrkkhu2RYTIeXhjCY/tqAwEQ5bz7RWFwU6bzydwtFPL6xWt9Bj8BY1S\n6m8hD+96RCK4uTSLTYXpKGUS7n39EOB3KS5JiyFKJafPZKOyZyhI0D3eZwFEzEmLmZSdusfro99s\nJ1wpH2WjPlV8WO9/ia7KSzrvzLDF0xKYlRKN3uaaUC3x34B/nWilccBItErBPcumT2pHLxKJuLk0\nm7npcZS1D+D2+kiPVjMjMZJjHVr+WtaE0e6i32znO28e5icbS7huduYldzD/OOjSW/jtrlNozHbc\nXh8tgybSo0K5c2HemCGVVxSls6O+h7L2AXoMVlLO0bnyeH08vstf1KhkEpxeH3ub+giVSyc0rDsb\nTQNGWgbNqBVSrinOoHHAiFImIVqlwOX1squxN5jlNR4a+g3U9OlRySSIxSJ+taMy+NnJbh33Lp9Y\nwXQ2ChIimZsey/HOQV6vaOPuJec273yvupPjnYOo5FJ+cNlsEsLOr4Gxp6mXJq2JKJWcywvTee1E\nK3ua+pibHkdp+vgbs5YAcTg7LhywjvtzF231eOKJJy7Wof/rsD9gt70wM/68dgoXGqel3iO7IXa3\nJ7ijuKU0e9yHLD8hkpW5Sbi9Pp7cW02v0caf9tcyaHWSFRM25q7f5fHwYmBuft3szIsuW/44UCtk\n/HD9HGalRGNyuPl/7x5l/dPbWPrEe8x+9C2+9a+DNPYbSQhT8p1VRbx46zJ+fc18ZqZEIZeKkUsk\nzEyJRimTcKR9gH6zHblEzDXFmUjEYjYFFsB/HG/G4/Vhcrg42Ov/TiZaHAHKOwe5/83DfO/tMu75\n1wH+WtaIZwyJ6GRgcrg41DaACMYN0ZssQuUyUiNDPxVFjcZkY3djbzDT5pNEeecg71V3IhbB/SsL\np6y0y4kL59Z5OdyxMI/VecmIRSJeq2hDKhFz34pCipKicHi8PLmvmr8cacR3hnRWEAR6DFb2N2s4\n2NqPxem+0P+9CwaNycbPtp1AY7aTGBaCyeHC5vKgtTiYM44iLyZUyYrcJAT8xm/g70IcauvnjYo2\nytoHgs/CjoYeWgbNxKmVPHH9Ih7eMAeJWMSWmi6qenRjHn887G70O2yvzvMT5A+3DSASibi8MA0Q\n8UFdN8IYYa5n4p3AuHdeRlxQ7bV4WjwhMgmH2gbYXtc1pXMaxhfn5iAWwZ7GXnqN45uXnpkb9Z2V\nheftKSUIQvD/ctu8XK4oSufmUn/n/p/lLee8Dk1aIwA5E2zwP/bbYWhoCIfDMervX3/99c+DMC8A\nXB4v+5r9RNvlY8iZz8b+Zg1vVraB4N/hrytIueA7srbBsYnDW2u6MDnc5MaFU5p27nHIl+bn0NBv\npEtv5YG3jgB+rsA3l88Ys3h7bMcpBsx2whSySadgX0ooZRLuW1HI994u42S3bkQCtQA4PV6umzUt\naK723qk2xCIxSeEqrC4Pf95fx2+vW8if9/tDPhdkxgeJgeunp/JhfQ+deiuP76rC5HDj8vpYkBxN\nwQQjtY+a+3gmoGQIU8iwON1sq+1Ga3Hw3VVFUy4q9jb14fb6mJMac06pscnhwur0EB+m/FQULufC\n8U4tT+2tweX1IQK+s6roE/PFGLQ4+NP+WsC/ObgQI9K3K9txe30szUrgi/NymJcRx72vH6JTb2F7\nbRe1Gj0FCZEYbC4aBgzBsFLwj7DuX1n0qeD2nQmbyxMMVp2dEk1xSjR9Jhsmh4vEcBXPHqznh+tn\nj7n2XTUzgz2Nvexv0bBxRhp/OdJI44Ax+HlKpIp7ls4IvsS/vCCXiBA5/cXoDAAAIABJREFUESFy\nbpg9jX+daOXp/XX8+ur5kzL49Pp8HOv08/6W5yQhCAJlHcPRKNk8ua8ajclOZY+O2aljr5ttOjMV\n3ToUUjE+QcAbUI1+Y+l0jndqeXzXKV470cbiaQlETnE0lByhYlVeMrsaenm9opX7V449ovtr2enc\nqOKUiWMNxkNlzxBai4N4tTLoe3NZQSrvV3fRbbByoks3ZtdGEARq+/yRDwUJkfSaxxagwHkWNnq9\nnl/+8pfs2LEDl2tq6o/PMTV8WN+Dwe4iM1pN/gQGTgdaNDwdWBQB/nKkEbvby9XFoy2uzxdGu4sB\niwOFVExKpGrE3793yu8Ue8vc7AmLqVC5jIc3zuH5g/VU9Q4xLSaMry7KH5PU2KI18mrA2fKB1TM/\nE6nNvUYbT+w5hcHuoiQthnnpceQnRJAcoaKiS8cH9T38+UAdbp+PjCh10EDwW8tn8OudVWyv7SY3\nrjYoB713eWHw2HKpv2j6+fYKTga4V2FyCV9feu42cnWfnmcP1iMAX5gzjetmZdKsNfHojkqOdw7y\nwqEG7l5SMOlC2OcTgmTfYVXXWNfhL4cbqA54MIXKpazKS+KyglTiz7ONfTHRa7Txx321uLw+olRy\n9DYXz+yv4ys5F+9c9TYnW2o60Rjt1PTpsbs9lKTFckXRaJ7ZVPH/2Tvv+LbKs/1/j5Yl2Za894pn\nvDJsZ09CJiEEKBRK6QIKpaXz7WC0jEJpyygtffvS0kGh8DICTcLIADII2YnteDvee8jykCzL2uf3\nx5GVOB6xHaB9+8v1+fgf+eicozOe537u+7qvy+pwcbRRkuy/3itRnxahZ2VqFMcaDThcHtoHrLQP\nWHG5PXSYrTjdHsL81YRo/TDbnDxzoJzHtxT822jkeDwiv/+ogvYBKzF6DdnRwfzjZB2CIPDwpnze\nKmmkvLOfIw3dLB+nHB4ZqGFZchSH6jr5wfbjqORygrUqliRFUtRqpH3AyrfeOEKAn4LcmJBRi7St\nuYmUdvRR1TXAcx9X8sMr51w0i17VbcJidxHj1ZYpbe+l3+ogMlBNWoSORUkR/PZAOXe+epiNWfF8\nc0XmmGs90gm1MjWKj+uk+zmi+1SQEC41GLQaea+ilS8uSJ32Nb1+bhKH6ro41mjg2jljidWnW3p8\n3KXpluEuxIj305qMGN9Yo5DLfIbAe6paxw1sWvuHGLQ7CfX3I0qnYWKXuRkGNj/72c84deoUGzdu\nJCoqCqVydI1eFEVeeOGFmez6Ms5Dp8nKm96U4+fzkiedcM5vk70pLxm9RsXzR6p5rbCeObEhU3bg\ntjnddJmtxAX5j/vCNp5nfHn+yntHaRM2l5v5caGTiu+dj2CtH1dmxGB1uogPDiBqnInO5nDxzTeO\n4vR4yIoKmtFL+1nCbHNQ2GLkHydrsXpbx3+wJndUwDYvLowgrR+vFzXwF2/XC8CVGTHcsXQ275a3\nUNk1wG8OlAOwPDmS+fGjV0hpEXp+vjmfD8624yeXE+Pqm7QDq8Nk5Zn9Zbg9IltyEvjceZPcT9bN\n5bE9xRyo7USvUU2qDN3SZ2FfTQe9Q5IZZbvJSpxey7xxVnCVXf08ta8Mq8OFSi4jwE9Jn9XOu+Wt\nvFfeSl58GBuz4siJDr7krOKQw4lSJruk9nBRFPnTkSpsLjeLkyL47upsnvywlKK2Xo62D7Jqivup\n7zFzutVIa78F07ADjVLB7Eg9V6THjCFalnX08cyBcqwOFx0mK11mKwnBAdy1fOoB5mQ42tiN3eUh\nMypoFIl9Q2YcZR39xAZp+dKCNBp7B3m9sIHIQEmEUhAEXB4PfUN2HC43L52o5cfr5l7y+ZwPURSx\nudyop3nPXi2s51ijAavDSViAmle8rvU35yezKTsetVLOn45U83qR1Hl5YQMDSJ2U24ob6DRZWTQr\ngkc3FxAWoOam/GQeeq+Q4rZedH5KfnnNglH3QSYTuGdlFj/ecZIz7X08ureYjZlxBGv9UMllBGlU\nY7g9J72Lk4WJkrbTiLDeiHFvZWc/Q3YnIlDe0cdP3z3NTzfM9zU+VHb1+3yV9GoVNpebrKigUbox\n189NorDVyAfV7VyTmzht3lyov5p1GbHsqmzljaJGfrR2ju9/dpebF09I/Mep+EZNhn6rnaJWI3KZ\nwOoLjItXp0XzRlEDZR39dJisY5ouyjulRdxUxgtBvFhhbxwsWLCAN998k8TEiTMB119/Pf/85z+n\nu+t/GQoLC7m5641/9WlcxmVcxmVcxmVcxkXwWtTnyc/PH/d/Myp2R0VFTRrUAP+ngprLuIzLuIzL\nuIzL+M/AjAKbO++8k23btk26zfXXXz+jE7qMy7iMy7iMy7iMy5gpZsSx2bJlCzt27OCmm24iOzub\n4OCxNa+mpqZP4vw+U9Ru/vW/5LhVXQO8eabR56oKkBcXyt0rsqZUK/3rsbN8UN3OtXMSx/AjugeH\n+d6bx5DLBP7w+WXjsvi3lzTxelED6RF6HrkqD0EQsDpc/GjHCXqH7D4jyh7LMN/edowAPwV//sIK\nBEHgyQ9LKWw1siEzjq8tTp/wHAsLC31pw8KWHr7w9wPIZQJv37WetPBzpOhGo5nXiiS32Pz4UK7N\nTUKhuLQumh7LML89UE69t5sLJBLrbYvTWZYSRVXXANtLmnzqzuejICGMe1Zmj6umO3LdM6OCeHDj\nfOwuDy+eqPHV0EeQEann3nVzp6QvMxlEUaS8s5/i1l7sbjeiKCKKUpdVS0srcXFxeLy8hfoeMyea\ne7DYnQRr/ViUFI5hUOpevGvZbJ8as8vt4ZHdRdT2mH1chDNtvdhdbkL9/XwkQpkAdy3LZFVaNA6X\nm2++cQSL3cWjm/NRKWT89di5zpIonYavLUpn7kVMMC/ER7Wd/PGw1LH13dXZLJkVSX2PmQfePY1G\nKefZG5biEUW+99YxSjv6iArUkJ8QzoMb5/v4YKeae3h6fxkquYwnrl04JcLrSFeJWiHnqesWEXaB\nmna/1c4tz79HeEgIz39hxbjPwp8OV3GgtpMrM2L4+tKJSdwut4dqgwmrw0VmZBB9Vhv3v3Mat0fk\nZxvnkx0dzMHaDv54uJpZoYE8vqVgRlwbu8vN3a8fwepw8cTWheO25jrdHm7+2z7KOvspSAjjz7es\nGNeuRRRF7n37FG+XNRPopxzjJRSsVXH7kowx/mA2p5uHdxXS1GchNyaYa+ckceerH9NjsTE7Us9r\nX1uD1nu8Z3ce4O9V/fRZ7QRrVKRFBiHz/m5RFGnoHcTkbaJ4+SuriQi8+H2tNZj42XuFqOQynvnc\nYkL91bjcHn604ySdZitfyE9h65xEnG4P71e18cfDVZw1mFDIZGRFBbEsOZKq7gHMNifXzU0a1+Jl\nPLx4oobdlW3MjQmme9BG1+AwD26aj9Xh4ql9ZQRrVTx7w1JeL6rn3fJW1s2O5fYlGWwrbuCtM00s\nT47knlXZmG0ObE434QFqjEM2vrNt8nEcpHf3Vx+UoFMr+e3nlvg6Kc8ffy+8R8VtRopaeyluM2Kx\nu7C73DT2DmJ1uFDKZWzNTeSxq/Mv2Wvu57uLqOwa4JaCFK7Jnbji83Gd1ASTFBLg4zj97N3T1PaY\nuXPZbJ8cSGFh4YT7mNFI+9FHH/Hggw/icDgoKSkZd5uZEt/6+vp4/PHHKS8vRxAE0tLSeOCBB4iM\njJz0e9u3b+fpp58mPHz0y+V0Oqmrq+Pvf/87ixcvntE5fVpwuNz841Sdr7NEJZcxNy6UNWnRzIsL\nndI19HhETjZLrYSLk8YaqUUGasjzMub3nW33dUacfw67vR05N86f5TumVqXg1gWp/O5gBW8UNbBk\nVgR1XpXI1DAdgiBQ3T1AYatEart+GsJ4zx2u8p3v+UENwKwwHfetnzflfU2GDpOVbUUNHKjtwE8h\nJ1jrx/y4UNoGhqjtMfPsRxW8UdxI9+AwIF3/vPgwsqKCGBh2sKeqjdMtRp4/UsW3V2WPuh8DVjsH\najoQgNuXZNDcZ+F3ByvoNFtRymXcnJdMtF7LX4+d5Wy3iWf2l3PvurmX5FT9v6freae8Zdz/mUwW\nGuyS3pHL7aG2x4TbIzI3NoQnr11IUqiO96va+NvxGl44XkNmVBBROi37ayShrFB/P35xdQEBfkr2\nVrXx6J5iBqwO9Go7S5IjuTkv2dd6vK+mA4vdRUpYIKnh0rPw88359FvtONweIgLUM3r/V6VFM+Rw\n8tLJOv54uIponZY9XgXdKzNifEF+lE7DkQYnSrmM767OHkVyX5AYzsLEMHZVtHHvzlN8Z3U28yd5\nl6wOl89X6PN5yWOCGpBI7vGBfpjdHso6+liQOHqMsdidHGmQOlWuzp68k0khl5ETLZHrXW4Pfzxc\njdsjsm52LNnez5fOiuTlU3U09g7S3GeZknr2hThY24nV4SItXDeh3ohCJuDwarYkhQZO6EEnCAI/\nXjuH1v4hLHYndy2bTajXUXpXRSu1PWae2lfGgsRwvroojVB/NXaXm98eKKOpz0JUoIaNmfH8ZOdJ\nb5uvhj/dvNwX1AAsi9OhDInkfz6uwuERyY4KJjVcR12PiVMtRuSCwJzYEJ65fjERgVrKOvp8OjQ3\nzJs1blt8WoSeRUnhnGjq4ZVTdXx7VTZvnmmk02wlWqdlUWI4h+o6qe0xU9HZj7+fkpzoYBYlhlPR\nNcCJ5h7CA9SIooPtJU3o1So2Zl3cxuC6uUkcqOnkuNfaJVKnITVUx33vngJgS04iCpnAsUaJVLw8\nWZrbVqdF89aZJk429zBoc6JTq9B5H8f3q9oRgSWzIidtMZ8bG0J6hJ4ag4mdpc18oWD8RgCjxcZb\nZxo51mjA5jrnuxQZqGZ+XBhBGhUH6zppHxiioXeQ3xwon5EcxAiqugao7BpAq5Rz5UUUrxclhfPS\nSSVNfRaKWnsJVCup7TGjVSlYOmvyOGAEMwpsnnzySVavXs2tt95KRETEuF1RN95447T363Q6+epX\nv0pycjK7d+8G4L777uPLX/4yO3bsuKhNw80338w999wz6rP33nuPJ554gkWLFk37fD5NGC02ntpX\nSlOfBYXXs2hzTvy0DS6rugcwDUutgxM5bW/MipMY82clxvz5E8HB2k7MNifJoYG+AXcEi5Mi2B3R\nRo3BxPaSJjxeDbfkMB2iKPK/3m6Eq7Ljp6TnAJKJ5cgLfeckK9upQBRFyjr6aOgdJMxfzfz4UN/1\nO1jTwSN7inzqvukRev5483KCtX6IosjuyjZ+sbeY4rZe0iN0fHVRBhuz4gjwO3f9lyZH8tN3TnO0\n0cDylCjyzmv73FvVhs3pJjVCx66KFg7WduIRIS7In++sOideFaPX8uB7hZR29LGzrHnGysgnmgy8\nU96CXCaJeoX5q5HJBGSCgADU1taSkZ5O+8AQO8uaSQgOIDk0kJ9umk94gPTerM+Mo7p7gKONBt4o\nauBbK7N41xso3bog1ad/sTknAT+lnD8fqcZPIefG+ecmDovdyU6vuNZ1c0er1l5Kt8QINmXF09xn\n4aO6Ln71QYnPTHSd1xfndEsP9cZB5IJAsMYP07BjVDdYcauRM229tA5YaOm30Ge1k58Qxg+uyB03\n+/lGUQO9Q3ZSwgIlU0Bv8BKp047qypgdquFkv3T8CwObwhYjDreH7OhgoqfhJbSrspXGXkkA7osF\n57r9VAo5y5Kj2FvVxqG6rmkHNk63x3dfJ2sZL2nvw+XxoJAJuD2TCzSG+qtZlRrFgdpOantMXJEu\nSd8vSoxgb3Ubrxc2cKq5hzNtvcTptZR09NFntROgUpIfH8avPyyh3mgmROvHQ1fNJ1o/VtbhjqWz\nqejs5/3qdraXNPH4NQXEBPkT0C0pMD+wYR7xwQEUtRp52tvhB9Kk+fBV+aSOYyR5c14KhS1GjjYa\nKOvoZ9DuxO3xSKaiXv2sEQRrVdyxZDb5CWG09Fn45Qdn6LHYiNRp6DYP8/cTNSjkwkWFKHVqFWvS\nY/jz0Wqcbg9X5ybwZkkj7QNWonQa1mbEUN1tonfITqi/H+leGY/wAA3zYkM4097Hh2fbfWPFkMPp\nM/5dP4GswggEQeBLC1J58L1C3i5rJi8+dEzQd6Shm78eO+szRU2P0LMgIYy8+DBi9FrfO711TiIn\nm3t4/kg1p1uMvHWmaVoGtyNwuNz85Vg1AJuyLz7HqRRyrpubyEsn6/jvQxU+DbD1s2On7EM3o8DG\nYDCwc+dO5PKJD3LbbbdNe7/bt2+ntraW5557zndxf/jDH7Jy5UpeffXVSfe5YMECsrOzx3y+bds2\nbrjhhn8r2fC+IRuP7C6SXppANd9dnTNlq/gLcWLE9j4pcsLfmBMdTGyQlvYBKydbenxRr9vj4b0K\naQDckpsw5vuCIPCVhWn89N3TvFfeis47MWRFB3O4vpsag4lAP+W09DZeL27E6TWbXJI8teh7PNic\nbp49WE7ReU7GSrmMgoQw3B6Rl07WYnW40KtVBGklN+73q9u5yds2Hx/sj1IuQwAUMhkZkfpRQQ1I\nQcoN82fx8qk63ilvISVMx8f1XZxp62VbcQPDTjfDTjdNvRYEYGNmHLcUpIxqOY7SablnZRaPv1/C\ntuIGcqKDSbuIHtGF8HhEXi8655F1obqwzenG2NpIY+8g71e3IQgC8+JC+eGVc8YEnLcUpHKyuYej\njQZSwnQYLDaiAjUsShyd7bsyPYbG3kH2ne3g8b1nuKUghUVJEfz16FkGhh2kR+gvKsI4EwiCwO1L\nMugwWTnRZKDDPMzipAicbg/vlDV7TQQFNmTF0WUeZldFK/esykYURd6raOWVU3WIQE50CIbBYfqt\ndqq6BvjF3mIe2Zw/yvKh1mBib1UbMkFygPeIIr89WM7pFiMAty1OZ73XiDMzVMvJfiuFrUbcHs+o\nlWthq7T9wgsCnsnQZT4n5fD1pRkYh2y8WdxIc5+FhBB/liRFsLeqjcMNXdxSkDItxfF3ypp9tiYT\nnZMoirxR1ECgWkVckD/NfUMYLbZxM1Yj2JKbyMHaTj6q6+Kq7ATigvyRyQQ2ZcWzMDGcP35cxdvl\nLb4xSaOUExmoobC1h/oeKajZmps4YWCglMt49OoCmvssnDWY+MnOk8yODEKlkPODNblkRAZhtNj4\nw6FK3B6RK9KisbncHGs08OzBcp66btGYdv9ovZYfXTmH331UwaDdiUIQ8FMpaOqzoJTLmBsbQlq4\nnpRwHRkRel85NiEkgPvWzePB9woxDNpIDtPR2DvIX46exTTs4Pq5k1tRbMiK5dcfluByezBZHew7\n2+F7zlQKOUcapOzqsuTR4/bmnATOtPexq0IqUQX4KXmvvBWr0032FMeOtAg9V+ck8E55C0/uK+Wn\nG+YDkhTFyyfrOFQvHbsgIYxbClInNPYUBIFFSRH4+yn5xZ5idpY1syotelo2Ci63h98fqvQFdVsn\nKUGdj42Z8ZxqMVLVJQnyxQZpp1UVkD/88MMPT3lrLw4dOsSGDRtQqSZfpcfETM9k7ZlnnsHlcvHt\nb3/b95lWq2XPnj20trZyww03TPhdnU5HaOjomn5raytPPvkkv/rVrwgMnHzV09nZOe3znQlEUeTp\n/ZIDdFq4joeuyiNyCvXi8eDxiDx/tBqby82XF6YR4j/+ilnwruqL2yRhqBF+xbFGA/trOokK1HD7\nkoxRL5jD5aa4rZemPgvdg1aqu02UdPSilAvkxYfx4slaXB6R25dkTOllG7m+j+4pxjA4zPy4MALV\nSkK0ftNygx753b85UEZxW68k+JYWjVqpoNs8TH2vmb2VbTjcHlLDdTzzucVsnZPIR3Vd1PaYWJwU\ngU6t4g+HKrE53cyPD8Pm8nCquYfEkIAxK+74YH+2lzRR2GJkf20HFZ0DNPQO0j04jEapYMmsCJYm\nR/KN5ZmsTI0eN1UbqdNic7k4azBT1T3AlRmxyKdRkipsNbK3qp3wADXfXJGFTCbQabLybnkL/3u6\nnpdO1nCspZe2QSm7sSUngW+tzPLV18+HVqXAYndR22PmVLMBhVzG1bkJZF6gPSQIAvNiQxi0O6nr\nMVPiHWw7zcNolXLuXT+XwE9JKFEuk5EXF8prRQ30W+2IIhxu6Kasox+PKBkAfm1xGnsq22g3WVmZ\nEsXrRQ1s92aSbpw/i++uyuZ4Uw8qhZxAPwU9Q3aGHC5f1s3l9vDkvlJMNifX5CayPCWKvdVt7K48\nZx5Z1tHHQu/zYurposEmo8/qICcm2JcFc7o9/OXoWVwekTuWZIx7zS+EKIresuUwK1Iko9ZHdxfT\n3G/BYnfSPmCluK0XjVLOoN1Farhuypmgis5+/ny0Go8I312dM+EkdLShm73V7QRr/chPCKPTPEx4\noHpMafh8BKqVDAzbqTcO0tRnYUVKFDKZgM3pZldFK8ebDKgVcoK0flydk8DXFqeTEx2C3eViyOki\n2VtmVo/DNRsZHzRKBetnx3KorguTTdKp+cXVC8iKDsbtkbybOs3D5MWF8p3V2eQnhHO6pYdO8zAa\nlWLcklSUTsuGzDjy4sMQBKjtMRMeoOaxLQWsnx3H7MggIgI1Y95JvUZFUmggRxq66R92sCAhnE6T\nlYquASo6+mnqs3C8yYBp2DHGCqSso48Pz3ZgtjnoMFnRaVR8fdlsFiZGSCXII1U43B5uX5IxavER\nEaCmolPScekdshOi9eP5I9L9/OaKLMInCTzPR1ZUEA1GMy39Qxyo7aSkvZ93z3bT0DuIymt+eeuC\n1CmJnUYEauixDNPYa2HY4RqTsZwIw04Xz+wvo6i11+ctNZ5/13gQBIHlyZFolHLmxITw1UVj363J\n5uwZC/Q9+uij3HnnnaSkjF/D++53v8vhw4entd+zZ88ya9asMZ/HxcVx/Pjxcb4xObZt28ayZcuI\njo6++MafEQ7Xd1PR2Y9OreSHV86ZdunpfJw1mBgYdhAeoCY5bPLAbWVqNK8V1lNjMNFgNJMQHMCO\n0iYArs5NGMX9aB8Y4sl9pXSZJe6JRxTptdoYsrs4223i7tePoFbIuTo3YUo2DyOw2BxUdvYzaHfR\nYxnm+SPV+KsUfHtVts/McSrYUdpEcVsvAX4Kfr65wLfiMFps3Pv2SUL8/ZgbG8rT1y1C430Z1qTH\nsL+mg1cL67k6J4Eag4kAPyW/3LKAvx2v4eP6Ln79YSlp4TqidFoUMoGBYQedJitt3pKGWilnc3YC\nfVabr0QzmZjd+bgpL4Wi1l46vAHJdEpSh7xeYetmSwHRG0UN7Cxr9qXiZQLE+KtYnhnHmvToMaqh\nF+LauYl8eLad4jYT6eE6lk2QOZPLZNy+JIO5sSHsKGmmpd9Cclggdyyd/amr0HpEkTB/NQICCxLD\nGHa4iQjUsCEzzqdKuigpgoO1HXznrWOIosQZ+ebKLF9GckNmHO+UtxAWoKbDZOWD6nbWpMcwKzSQ\nd8pbaOkfIipQw+fmJeE6r3zz/StyONPWy4HaTt4tb+EbyyUTygUJ4ZIJYLPRJ0JZ2dmPzeUmMSRg\n0mzH+ThU10V5Zz8BfpIb+pP7SnF4LQ/WZ8bxdlkzp1uM9FhsaJUKDtV1jSqDjgdRFDlc382fj1bj\n8ohszo4nJzoYURRxuj1SdtK7cOmxDPOi13D2prxkVHIZRa29nGruuajX2E15KRS2GqkxmHhyXynp\nEXo+PNtOv1UKqlenRfOFghRf4He2e4BtxQ34q5TcuWz2lErWYQEa/njzcu5/5zROt4fKrn6SQgP4\n2/EaqrtNBGtV3OW9J0q5wK0FqfzygxJ2ljazfnbcuAsltVJOqL8fH3nfpe9NEvSdj3lxoXx5URov\nnqjlVEsPMXotxxoNPpG5aJ2WsAA175a38q2VWaSG67DanTz3cRWDNkl0b2DYwePXZPoE+Ura+7DY\nXcQF+RMfPLokJwgCdyydzX1vn+JIQ7ePu3VlRgyZUVO311DIZfxgTS4vnaxl39kO2ix29HKp1PWl\nhWmTmn+Oh+u8ysSHG7q5KS/5ogFKv9XOrz8ooanPQqCfknvXzSU+eHreUgq5jC1TzPCM+e5MvnT3\n3XdjtVp5++23UavV43ZF9ff3T/DtidHf309OzlifioCAAGw2Gw6H46JZohF4PB527NjBDBJSnxpc\nbg/biqWSwi0FKVPmpUyEc2WoiIuW2tRKOavTYthV2crzR6qJDfKntX+I8AA1K8+THbe73Dz5YanP\nWG7ELdpPLuN0i9EXAGlVCpp7LdQYTFP2s9lR1oLZ5kQll5ERGYRGqaDGYOI3+8v42cb5U8r8tPZb\neMtrtPmdVdnE6LW+0oBp2IHF7iItXM+jV+f7ghqQVvFHGro43WLE4A3YNmTGoVEp+OaKTOKCpMxM\nbY+ZWi9JegRROi0ymUT6/O7qbL7x2mGUchnLkiOp6zFT2yNxAPLjwyYsGSjlMm5bksFje4rZXtLE\n8pRI3+A/GYYcTopajQjA0qRI/nCoksMN3QjAqtQolqdEkRaup6L0DPn5E3elnQ+dWkVWVBDHmwzY\nXe6LnkdBQviYjpdPG0e9JoFXZcfzgzW5Y/4/aHNic7mp7BpALhNYlBjBj9fNGaV6fU1uIvtqOmjp\nH2JeXAhn2vp4+VQdtxak8KZXov72pRmoFHIO1XXSO2QnRi+VbxJDAjhY28nh+i5u9vIKChLCvO7G\nPXxpYSqCIPjKUOcHHk63h/aBIXRq5ZgJoMNk9ZGVb5g3iz8ersTqcLEwMZxvrcxCEAS+tzqHR/cW\nU9bRR7tpiNMtUnfbhaXSEfQO2Xj+SDUlXnuNZcmRKOUy/mv7cXoGbTjcHmSCZM6qU6swWmzYXFJp\nY3VaNFanC4VMoKpL4utNNi4FqpX8cM0cfrG3mJL2Pt8xU8N0fGlh6qixoHfIxm8OlOPyiFyVFT+t\nZyg+OIDbFqfzpyPVvHK6nv89XY+I9B59Z1XOqHOcExtCWriO2h4z+862s3mC0vhbZyTPrCWzIrzu\n0FPDpqx4RFHk5VN1dJisROs1uNwe31hY610snmg2kBDsT1v/EAZOE6c4AAAgAElEQVSLDaVcRnyw\nP2H+aoYc5/y3RspQy1PGpw/EBflz3/q5PPdxFX1WO6tSo/jKDGwMVAo5dyydzefmzeLDY6dZtTBv\nxjYmUTotC71E7Per2y+qTv7EhyUYh+xEBWq4d/3cz9yOY0aBTXd3N/Pnz590G4PBMKMT+qRw4MAB\nBEFg9erV/9LzOB+FrUYMFhvROi0rxvEwmQ48nnNGaovG6YYaD1vnJHKqpYemPgtNfRIvZKTmO4Lt\nJU10DQ4TH+zPo5sLUCvlDDtdvFPewry4UJ6+fjEapZzXCuv5qK6L3xwo5zfXL5pS5ulvx87iEUXi\ngrQ8urkAP4WMPx89y/6aDv7n4yqeuHbhuPLnIxBFkb+fqPV1kQRp/PjRjhO09Q+xMjUKs01yIl6f\nGTvGXiBY68fm7AReOVXHB2fbyYkOZoOXPyEIAlvnJLJudiw1BhNmmwOn24NOrSIiUE1koIa7Xz+C\nccjO/poOrE430ToNr5yq83k1gVQHvnfd3AkDhZzoYJbOiuBoo4EXT9TywyvnjLvd+Sjv6MflEZkd\nqWdXZSuHG7pRK+T815W5l2RM6O+nRCYI2F0e6nvM0xroPwt8XD8y+I99T0639PDcx1VY7E78VQo0\nSgWbc+LHWHkEqpVszU3k1cJ6jBYbWqWcso4+Ht4tdYxtyIwjNyYEURTZ6e2w2ZqbiCAIROm05CeE\ncbrFyKH6LmKBtHA9OrUSg8VGa/8Q8cH+vsBmhG/U1DvIbw+U0zU4jOA9/5vzkwn1V9NvtfPEByXY\nXG4KEsI40tBN96CN5NBAvrkia5Rvzl3LMvnxjhM43B76rXaONxnG5aY09g7yy/fPYLZJ1+Ka3AT2\n13T4VvogZbJcHhGzzel7R3Jjgvn+FbkIgoC/SsmcmBCK2nrZX9Nx0WxiSriOJ65dxN6qNqxOF/Pj\nQsmPDxtTyv7N/jJMww6yo4P54oKpZTbPxxXpMaiVcl46WUu/1UGYvx93Lc8ck7kQBIHr5ibxxIel\nvFvRwvrMuDHjSJfZysFaqYvxxvnTJ8BelZ3AgsRwzrT1oZQLzIsNpaF3kDeLG6kzmukwWTEMDmO0\nSJIK/ioF96zMJjMqiGc/qmB3RSsbZsdhtjl8HK6JMqUAWVHB/P7GpXg84iV1UoI09iUHqS/Zm21z\ndgInmnr48Gw7185JGjczdrC2g78dq8Hh9pAWrhuX5/dZYEaBTVBQEP/4xz8m3Wb58uXT3m9wcDBD\nQ0NjPrdYLKjV6ilnawDefPNNrr/++kvuvf8kse+sZNu1PjP2kh2Oqw0D9FsdRASoSblIGWoEeo2K\nBzbM442iBkw2J1tzE0ZNjkMOJ+9722u/vnS278E93mjA6fYw22viCFJA1GkepsZg4s3iRr6yaPJs\nQV2flbPdEhHsfF2Yry1Op6prgE6zlb1VbZMSkSu6BqjwpvA3Z8Xz2N5ijEN2QDILNVpsJIYEsHmC\nltstuQk893EVQw4XUXrtmBdOq1JMWBLLjAyiqK2X7aVNGC02TMN2iW+iUrAgIYzq7gHaB6w8+F4h\n962bN2GL7ZcWplHc1svpFiOnW3ouuootaZfI0Sq5jF2VrShkAj9aO8fXGjwTiKJIdfcA4QFqdBol\n20ubphRkfVZo6bfQ3GdBq1Iw/4L7cbSxm98frEAEcmNC+PLCNJ9kwubshDF1+I1ZceytaqNtwEqA\nn8LXBn9legy3eFthC73Gh6H+fqMmmzXpMZxuMXKgppMvJiqQyQTy48M4UNvJ8SYDIuH0DtkJ0qhI\nCQvENOzg1x+W0G91EOinxOp08XF9FyeaDMyLC6Xaq4kSEajGYB6mZWCIUH8/frR2zphJIkav5bq5\nSRgOV9HSP8T+sx1jApu2gSF+sbcYi91FTnQwX1qQyjMHy+ketJEQ7M+XF6WTGqZDrZTjcnuw2J0M\nDDtQK+VjVtCbsuMpautlb1Ubm7Ikv6WWPgs7SpuwOlxszhk9VoQFqCf1bXvzTCP1Rqnj67urs2c8\n3i2ZFcnCxHDMNid6tWrCSX5+XCgJwf609A/xcX2XT+tkBNuKG/GIcEVa9IRk2YshPEAzyuw1T+tH\nXnwY/VY71d0DVHcPUNdjRqeWXMBTwnV4PBJJu2twmEP1ndT1mHG4PRQkhE0pY3upQc0nifQIvS8z\ndqiu00esB6kR5cUTtbzvlS5ZlRrFbUsyRpH1P0vMyCvq2LFjLFmyZNJtqqurmT17eu28d9xxB42N\njezbt2/U51u2bMHf35/XXnttSvsxGAxceeWVvP/++1Pm10wm9vNJwOJw8+sT7cgF+PGiWLTTJMxe\niLfr+jjZOcjKOD3rZ0299jrs8nCqc5BBh5tF0YGEac9lWo60mdnd2M8svZrb50gDvCiK/HdRF91W\nBzekhzEv8lxtttPi4H+KpZX1PXlRRPqPH3jaXB4ePdpKYbcFf6Wcbdekjwo4q3uHebnSgE6l4L8W\nxExIrP1LaTdNJhtrE4MYdnk40m4mLsCPdUlBPHGynb5hJ1enhvCVnPEzWP02Fw8fbqHD4iAtRMNd\ncyNJ1F+cF+Fwe3inro89jQP0WJ0o5QKpQWqyw7RckxqCzk/BsMvDK5U9NJls+Mll3JIZTkrw+Ps+\n2m5mV0M/WoWcu+dHEawef30hiiJPneygy+pA4eUTXJMawsLo6euanI+uIQf/XdSJn1yGy+PBLcI3\n50cTE/Dv4Zr+fuMAh9pMFEQFcG3aucCme8jBc8VduESRKxL0rEmQSpfPl3TTOmgnLzKA69PHBqbN\nZjsvlHbj9Ig0DNgQgTvmRLI2KUgyvjzTTZvFzlXJwSyNPZe5cntEnjrVzqDDzR1zIknSq6nrH+bv\n5QaC1QrmR/izv8VEfmQA16WH8lpVD+VGK4k6NbflRmB2uNnb2E+5UZIcQJQCVIe3tTrIT8HXciMI\n1Yyf7XR5RJ4t7OB4h4UQtZzHViYS5t223+bi+ZIuBh1u0oI1XJcWwgtlBnqGnUT7q7gtNwLNNMYY\nURR5rriLjiEHs0O0xAWqONhiwnXe9PDFrHAyQy8eFPQOO3m2sBO3KPKNeVHEBV66DMBUUGIYYttZ\nIyFqJd8riPYJ/HVYpOdGJsD3CmImfN8+LRR2Wdhee657U0DgW3lRRE0wXv47o6xniNerjehUCr5X\nEI1KLmPY5eGNaiO1/cPIBWmMyo+aHp9mppjIK2pGd/jtt9/m7bffZsuWLSxdunTcbaYb1ACsX7+e\nhx56iI6ODh/b2Wg00tDQwA9/+MNR2/b29hISEjJujXL79u0sWbJk2qThiS7SJ4FDdZ3o9BbmxYaw\nYvGlCdC5PR7+VHMEvV7OzVcsmLJz97DTxWN7iqnvB5BT12jjkc3ZzAoNlHRpWk6g14t8bU0u+V7m\n++mWHmxKMwlRQXx5w9IxKd5ulaS+W2hV89MV88a9H386XEWL2Y5SLmdpSjQLFiwY9f88UaR46CRt\nA0MMB8WyKm3sfWvqHaS/1ER0mD9fXLOAH+88iV4fxP3XLCA+yJ/nKnZhdlmJj40hP398F+K/H68h\nNtzCrGg5TreHf7Y6KBCkydHqcKFWylmUFMHSWRJnyeX2sL20id1VrRiHBIw2Dy4RMsKDeGhzgW+7\nESzMd/OHjys50dTDznYHt0TFc1V2/JhrkpcnMvh+CaUdfWxrdbI5O4rUcB1JIYGjMg5tA0M4zvQz\nYHKREaln3exY7phA+2ciZdHxsLO0Gb1+mNVp0WiUcnZXtlHp0HJ13px/uSyCKIq8UH8UvV7gC6vn\n+8pLoijy4HuF+Ov0rEqN8hF6AaJSh7jv7VPU2zy0q8LGqJrmAwVzLeyv6aCpb5DS9j5q7UruzMzh\neJOBQbmZ+EgdX9+0FJkglXdC/P0ID9BwvSyYHaXNFHYN8bk1y5jvEfmo9yh9Vjv1DiV6fRDXLstF\npZDTWmoiIlTNY9ct9hGJ1y6TOAflnX0cqO2kpc+CRhBYmRLFVxanXbSE+0B8P7e/coi+ITuVDn++\nvzyXviEbL+4qQqYJZEGinqtz4vnHyTocKn9yI/356cb5U+p2uRAPJVt44N3TdLo9dA7gu9ZymYz9\nNR18ZIStK+dcVA39+SNVBOisrEqNYuuKrCkdezrP70SY5/FQMnSc7kEbw0GxrEyNxu3xsGNXETq9\nnquy4lm7aPpclUtFnigSUFjPO2WSDtVdyzJZMY2mi08Cn8T1Bem3VNtP0dRnoUbUszE9nic+LMHg\n8SM+MoD/8rblfxaYLBkxo3bve+65h/T0dFasWDGmxfpSkJ6ezr59+6iurmbt2rUAPPbYYwwNDfHY\nY4/5hACLiorYsmULvb2943Jo7r//fu666y6Sk6deS/202713lDbTNjDEhqy4SVsq91S28fT+Uo41\ndpMYEjhuC3dl1wAfVLcTFajh5vzkKU9Gr5yq41SL0SuVH0D3oI0ag4k1aTE09lrYWdqMTq3kjiUZ\nyGQCgzYnv9lfhtXh4ub85PHVPcP1HKjtoH3ASmJI4Bi2/ZGGbl4vaqDeaMZPqeTLC9PGdHgIgoCf\nQs7pFiNd5mHWzY4d85teLaynuc/CutlxmO1Oilp7yYsL5eqcBI43GzjV3MOQVwJ8U1b8mNS3adjB\n/3xciUfEKw8uUNdjpm1giLaBIboHh2k3WTnZ3EONwYRereLZjyo41mjA6RFJCQ2g2mBGIZPx+xuW\nsiwlasw5ymUyFidFYHe5OdttorSjj8quAebFhoxqcRUEgfyEMGp6TLQNDFHW0c9HdV3sLGvmSEM3\nMgGSwwLZW9XGztJmNEoFy5Ij+faq7AlT09N5fl8rrMc4ZOfauUksT45kf00HrQND496/zxrlnf3s\nrWon1N+PryxM813jo40Gdle2EaxV8aO1c0bxwnRqFZEBak4291DW0c/AsJ05MSGjrpVeo2JeXCir\nUqOpN5ppG7Cyq6LVx5G6e0UWnWYrP99TzAfV7eyubKPBaGZpciQf13fRPmDhmvkp+CnkWBwuStp7\nqe42EaPX8uVFafxmfzkWu5PPz08e83y7PB7+fryWdpMVfz8l96zM4rq5Sagm0QEbQXiABsOgjTPt\nvZS299FhsvLXY2ep7pZsGRxuD8caDVgdkhL0fevnzZjToNeoyI0OZmDYQUSAhi8uSOXaOUnkxYdS\n1TVAu8mKiMic2InH/AGrnecOVyGK8J3VOVOyhIFPZvyVCQJapYLTLUYqugZICPbnnfIWClt7CdKo\n+P6a3Ek5fJ8WBEEgNyaETdlxbJ2T+C/hs31S89uIBtjH9V3UGMzsqWxj0OYkNkjLgxvzLtqR+Uli\nst80o7scGhrKE088QVraJxv9KpVKXnjhBWQyGVdddRWbN29maGiIl156aZTqsFarJTAwkIiIsSWH\n48ePY7PZuOKKKz7Rc7sUjCjkAmM4A+fjdEsPfz9RQ7/VQb1RIgV2mqxjtvu4TvIiWjzr4t1QI+gw\nWSXxNuAna+dy3/p5RAVqaO0f4mhjN8ebuhFFkSidhu2lTbxR1MBP3z1FY+8gVV39bC9porXfMma/\ngWolN8yTAsi/HTvrU4oFScvhj4ercLs9IIJcJvgIuxdiWXIkIVo/2gaGOHOe6B5IQckRbyfQhqw4\njtRLxMjl3lXPvrMdaFVKsqKCsTrdozy3RrC3StK2yYsLJTlMx+1LMnjqukXctWw2316Vzb3r5vLV\nRekoZQI7S5u59aWDVHebCA9Q8+Cm+Vw3bxZBGknoz2+SFL8gCNy6II0feUlzVV0DPPDuaRp7B0dt\np1Up+NmG+Xz/ihzWpMeQHBqIQibQabbyt+M1/OCfJ3hmfxnDTqmV+PtX5E5LpG0iDNqc1BhMyGUC\nuTHBBGn9+HyexDV58UQNw07XRfbw6WJ3hWTvsTbjXHDrcnvY5hUovHF+8rhZjmUpUXxrRRZKuYwP\nz3bwyO4in1XG+RAEgXtWZpMeoUcEBOAL+SkoZTJ+d7ACq8NFVKBGaoFu6+XpfWVolHIcbrdPMXtj\npkQCNdscRAZKJPIRmf7N2aPbpa0OF7/+oIROs5WEYH8e31IwZbL/CL53RQ5zY0NxuD28UdxAeWc/\nw04XEYEaBCQ+zhfyU3hoU94lEzXTIvT8ZN1c7t8wzyfuJz3TEp/m/ar2Ue/4hdhT1YbLI5KfEDZj\nLsulYGVqFAUJYdJ1/7CUA7WdKGQC37siZ0oaQ58m/FXKS/aL+3dARmQQdy/PRKtSSN2asyL4+eb8\nSyYnf5KY0VVOT0/HYDCMG1iM4Cc/+Qm//vX0TSVDQkJ46qmnJt1m9uzZnDhxYtz/LV68mEOHDk37\nuJ8meiw2LHYXOrVyQu0Ej0fklVOSRcH1c5No7B2kuK2XPxyq5JHNeb4MhMXu9A2wq8cp2UyE9ypa\n8IiwJj3aR2y9bm4Szx2uYkdpEw6Xh7oeMxa7ixqDGZdH6pYxWIZxukVJDG1giPfu3jhm3+tnx3Ki\n2eBTeL11QSptA0O8WtiA0+0hWq9FJkhCTxNpGSjkMjZlxfHK6XrerWhl/nmr3g+q23F5RAoSwhBF\nkTqjGbVCTn58GB0mKxWd/fgpZKybHcu75a0UthpHfX/I4fR5Dp2vixAX5E+cN0Ph9nio7h7A5nJj\nd3lwut1Y7E6+siiN5FAd9719Cn+VgmCtHw3GwYuSfvMTwngifCFP7y+jxmDiofcK+dbKrFGTmkwm\nKXuOfOZyezjV0sNvD5Szu7KFgWEHOrWKX12zcMor34uhtL0Xjwg5UUG+AEESROukoXeQF47VcPeK\nzE+tJCWK4oT7buodpKitF5VcNspPZn9NB12Dw8TotayaJIW/IjWKaL2WZw6UUdtj5t6dJ7ltccaY\ntL9eo+KRq/KkDIpKgUwQ+L5XXv9z85K4Yd4szDYnL56o4Wijgb4hG+2DDt4qbuSK1GgGbQ6G7C4s\ndifvlDcTrPUjNsifb6/KGhV8utwefnewnJb+IaJ1Wh7clDdhy/Zk0KoUvPSlVTz7UTmnWoxEBWq4\nKjuetHA98cEB0xa4nAmSw3QUeLvEdle2jtvua3O6fb53W6ahRv5JQhAEvrMqmzeKGzjZ1EOwvx+3\n5Kd8ZuWR/1+wPCVKyk673ZekxfZpYUZLwAceeICHH36Y8vLyCbc5cuTIjE/qPw31RkkXJTk0cMJB\nvaKrn06zlfAANdfPTeKeVVmE+vtRZzSzw6uoClJ2wuH2kBMdPGVtgEGbkwNnOyTfkpxzE/uy5EhC\n/f2oNw5ysrmHYaebGL2Ga3ISUMnl6NRKXG4RAUnfpqyjn8pxsiEymcC3V2YRrdPS0j/E4++X8NLJ\nOpxuDxsy4xCQBpw5MZN38qzJiEGjlFPR2U+1t4NqyOFkl9ek86rseF8b64LEcPwUcp+HytJZkT5h\ntqLWXs7nxO+uaMPqcJEVFTSuyJXV4eLJD0vZUdrsFaVL55aCVMIC1Pxmfxn3bDviXXEHEOrvR4PR\nPGYf40GvUfGzjfNZnRaNw+3hmQPl7ChtYiK+vkIuw08hRwDUSgUKmQy1Us7/HK4cNws1E5zTXTmX\nOZTJBL6xIhM/hYxD9V2+yWkmONncw/fePMZX/nGQp/aV0jYgdTkOO108f6Sa2185xDdeO8wbRVLQ\nOwJRFPnHqTpA6hoc4YjYnG6fbtFNeckX7a5JDdfx660LWZQUzrBT4jy9fKp2zDUXBIG4IH+CtX68\nXlSP1eFiTkwIN8yTjGD1GhXfWZ3D96/IISEkAKdbZF9NBxv+Zw9fffkQvUM21Ao5bo+IadiB0+XG\n4G31Hfk9L5yooaS9TxIoWz93RkHNCDQqBT9ZN483b1/Lf39+GVdlJ5AWof9MgpoRjMjhv1/d7vMZ\nOh/7azoY8hpvpk/TNuSThEoh59YFaTx741IeuSr/clDzKUEhl/1bBjUww8Dmrrvuori4mBtvvJF5\n8+axZs0arrzyylF/MxHo+0/FSBliMj+oo94Je3lKlO+B+cZyyWjurTONnGnrxTTs8OltXJM7tRWR\nxyPy+N5iCluNNPcN8tKJGl8qWSGXsSY9hl6LnU6zFb1GUkNODA3EI4q4PCKBaiWZUUHoNSrsLje/\n2Htm3OMEafz40sJUyQhQpyEnOpjvX5HD1xanU+Itw61Km7zG669S+pRP/368BofLzRtFjVgdLjKj\ngsiMDOKwtwy1LDkSh8vNR96y3NqMWGaFBhKsVdFntdPUJ5XNLHYnu7x+WDfMH6tq3WMZ5sH3CjnT\n3keAn4IHN83nO6tz+NnG+WzNTUQU8WXb7l0/F5kgUGc0TxicXAilXMZdy2bzpQWpCMBrhQ28Vtgw\n7vePNnbzm/1l4PVoyY0JJt4rpPjonmKePVg+qgzg8mqcnB8gTAa3x+PjlFzIA0kIDuDOZdLz9tLJ\nWiq7pv/+lrT18sz+MroGh7G7PJxuMXL/26fYU9nKL/YU+zSABoYd/LOkiUf3FDPkcCKKIq8W1vta\n+bfmJvn2uauiBdOwg7Rw3ZS9mAL8lHxvdQ5fX5qBQibwbnmr119o7HVq6h3kQE0ncpnAVxenj1l4\nLEqK4OnrFrMiTodSLqOl30K7aYhQfzX3b5jHm3es5WuL0/FTKvjtgXJePFHDoM3JG8WN7DvbgVIu\n40dr50zLX+ffFWkRejKjgrA6XL4FxQhc7nO+c1vnJP7LSeiX8f83/mMF+v6d0GAcCWzGJ1a5PR5O\nNksW9+fraOTGhLA1N5GdZc088WEJKrkcm8tNTnTwlMXZXjhRw56qNkQkh94z7X08ta+UBzfloZTL\nuCItmvvfPoXD5SEnOoTEkEB+d7DCe14iMkHg+rlJPsXUo43dVHb1j+pWKWw18npRA6390upcAGZH\nBjEnNoQeyzAdJqtkXDh7fH7N+bgmN5GP6jpp6rNw56uHsbncKGSSY21Tn4VOsxWdWkluTDBHGrqx\n2F0khQSQHCZlw/Liw9h3toPTLT2SdH5Zi89A7kIBt06Tlcf2FtM7ZCc2SDLLG8mCCYLAFwpSWDs7\nho4BKxmRQfgpZOjUSsw2JwaLbcqTlSAIbM5JINjfjz8cqmRnWTN9Vjtf9XbFjBg4vuzNWFydE09R\nay96jR/3rptLgzdrd7TRQEl7HwsTwxkYdlDVJZXO1Ao5iSoHGTkTq9OCZMFhdbiI1mnHzfYtS46k\nvsfMrspWnt5XxqNXF0yZJ2FzuvnjkSpEpDLExqw43ihq4KO6Ln6+pxinV7Bra24i5V397K5opayj\nj/017cyOCMLicCEgaRyNlN3MNgfveG0Obs5PmdZkKQgCV2bEEhGo4el9ZZJasyBw9/JMH6nY4xH5\n2/EaRGDD7LgJf6teo+Lu+VGsE4L5Z0kTMkFg/exYvuYNhHKig9lT1cbLp+rYXTnab+qbKzL/pdmL\nTxpbcxOp6hpgV2UrG7PifWTco43dvvfo0zBHvYzLmA7+rQT6/lPR4SUAT8QvqTcOSqJxOo2P8zGC\nm/OTcbo97KpsxeZyE+11i57KIH+mrZf3yr0Te1Qwf7hpGY/vLaa2x8y24gZuKUjF7c3MAMTqNewo\nbaLPaidKp6G41YhMELgpLxmXR+SV03W+lvGtc5LQKOUcrO30/b4QrR9xQf5UdvVzoLaTmh4Tid7f\nHKFVEKS9OLFRrZRz77q5PLb3DKZhBwqZwG1LMkgO0/HyKcnfZsmsSAQEX4luY1ac73oUeAObwhYj\nS2ZF+laRI7L4I+gyW3lkdxEDww4yIvX8eO34vl3hAZpRQlqpYTqK2nqpN5qnvQpfOisSlVzG7z+q\n4OP6LgpbjeTGBNNlHqbZm2G6dUEq+fGhvFveilalICc6mHlxoSxLieIvR6sp65Cu7QgC/CRTy5O9\ng/z0ndP8ZN3cCQ0Ti0ZUchMmJrDfuiAVg2WY0y1GnvighF9uXTAlwuOuihb6rQ5SwgK5pUAKQu5e\nkUWgWsVje4oRRRGL3eUzqkwIDuCswYRh0IaAiTmxIdy+JGOUQOKOkmaGnW7mxYbMWJAwNyaE+zfM\n4/G9Z/i4vguPKHLH0gzUCjmver3TgjQqrp+XNOl+BEHg5vwU1qTH4PKIo4IgQZAcrlPCdLx8qo5a\ng4konZYvLUy9qMfT/zXMjQ3xCeEdquvkyoxYXG6P7128JudytuYy/vWYUWDz5JNPXnSbv/zlLzPZ\n9X8cbE43fVY7CplA2ATu2yMdU+NlYQRB4MuL0ogIVLOropUQrYo6o/mi5FW7y+3rUorWaViRGkWM\nXst3V+fw4HuFvFfRyvLkKIrbegERpVxGvXGQOm92KVqnRQTig/yJ9K7uY/X+tA8M0W0eZruX9wAQ\n6u/H5ux41mbEolLIaRsY4rcHymkbGOL9qjYcLjdpkVNvI44PDuDZG5ZQbzQTFaghxF+NxyP6+DXL\nkiM50WygwyRxkpYnnyOHZkcH46eQ0dA7yFMfluLyiKxJjx7lQ2X3yr0PeOXef3TlWOXXiZDsDWzq\nDGYfp2c6KEgI57GrC/jb8RqqugY40SRl6vQaFbctTmdRUoSvdDYvNsRHRo0M1HD/+nnUGEzUGwfR\na1RkRuoJ8VfT0m/h4TcP0jU4zKN7inn4qrGeMC63h4+9ZbwFkzw7MpnUNfTQrkKa+yy8dKKWu7wl\n0Yng9nh8iqPnZ1Zcbg/FbUYyo4KID5b4LIF+SrKigsiODqZn0MYvPziDKEqZjezoc8+/YXDY18U3\nVaPRiZAeoefH6+bwq/dLONLQTWGLEY1KTr/VgYB07KnyXybr/EiP0PPzzfmTEqT/r0OyH0ni9x9V\n8GphPfPjQnm/up0Ok5WoQM2kNgGXcRmfFWYU2FxMdRhmJtD3n4juQSmbER6gmZD4WOoNbOZMUF4q\nbjXy4olaRMBgsVHRNcDN+clcOydpwuO+daYRg0VSWY0I1FDgdUROi5CE3t6vbufPR6sZGHYgl8kI\n91dS02MmROvHpqw4X8v1yPcAMiL19FntZEYFMTcuFFGUPGcWJISP6gaJC/LnsasLeP5IFYcbunC6\nPDSb7bx8qpZrchOnJB7mp5CPKh1VdksWEuEBalLDAvnL0e+Rlh8AACAASURBVGpAKl2df2yVQs6c\n2FC2lzTRO2QjNzqEWxeMliXYXtLk61T5rzW50yJgjthXNPROjUA8HuKDA3hoUx6t/Raaei34+ym8\nAZl0HoWt0rW/MKUvCAIZkUFjyJAJwQF8fW4ke40yqrtNPLanmIeuyhvll1Xs5WjF6LUXLY2olXK+\nvSqb+94+xYHaTtZmxE6qvVHc1suAd98552VW3q9uk/SNggN48rpFYzREEkMCuSkvhX+WNPHHw9U8\nce1CX3bo9aIGXB6RFSlRJE1RgHIyZEUF89iWAv567Cxnu03YXG6CNCruXDZ7Ul2WmeA/NagZwdJZ\nkqt6WUc/33zjqO/zO5bN/kQkCS7jMi4Vl9RUv2PHDnbv3k1zs5SGTEpKYtOmTWzduvUTObn/BHR6\nnaQnqt87XG7qe8wIQFb0WPa+zemWBK+Q2nKDtX68USQRUGP0/uMSKlv6LLxb3oJHFNGplcgFgflx\n5ybJm/KTOdXSQ1X3gI//kxsbwvGmHjyiyBfyk30dKuvO48VkRQZxrNHAwLCDr0+ggAvQPTjMh9Xt\n1BpMOF0eRFHE44F3y1s50tDN/evnTdvC/qjXEXdZciRHGgy09A8RrFWN2/Ie4a/GMDiMTq3kWyuz\nRulXdJmtvOvlbdy9InPa2hYjBPCmXsuUV+aiKPJBdTtn2nqJCNSwJTeBUH818cEBY66Dxe6kqqsf\nmQBzJ9E8uhAquYwfr53LL/YWU28c5LE9Z3j4KknXRBRF3vK6Wa/NiJnSOccF+bMpK463y1p4raie\nBzZMzKnb7/VAW5N+bt+mYQdvFkvH/PKitAmF0a6fm0RxWy+NvYP842Qtdy7LpLp7gCMN3SjlMj6f\nN5bwPVMkBAfwyFX59A7ZsDpcxOr9/628eP6vYEQL6Hf/j707D4+qPBs//j2zZbLvIYGsJCQBwr7L\nJljAXalrrdq+UuF1q221akX7q2trq63Vqq9ba622VVyQVlkU2QIKEnbICgnZ930ms5/fHzMZGTOJ\nIRDEeH+uy8uLk3Nmzjxozj3Pcz/3vfkQR2pbMWg13HxOtk9QK8Q3aUCBjc1m47bbbmPbtm0+x8vK\nytiyZQv//e9/ef75572Vgr/LatvdMzbxYf6nsI82duBwqSRHBvvN8fi0qIp2i52MmDBvsqJeq+GN\nL0p4ZUcBWXHhPkW5XC6VF7fn41LdU+MlDe1kx0f41EEJNuj50YxM/t+HedR3dBGo19FmsaPVKAQZ\ndOQeq6ety4ZRp2X+Cd2Vx3setOV+CvWBe+lhzcHjvH/gOHani3JP3khwgA6tVqHFbMVid/C7j/fz\n20un9bvsu93p4nPPks2kxGj+tMldZuDayek9Hpg2h5Mdpe4ll5AAfY9Kuq/vLMbhUpmXHj+gpM7w\nQANRQQE0m91NMPuTXPvqZ4V84nn4A3xR3sCvL5jcI0dHVVXWHq6gtcvG9JTYk94eHGTQcd+iiTyy\nbg/lLSYeXreH/5mZxcGqZsqaO4kKCvDbIbo3l45LYUN+FQerWzje3OG3qmizycLeyiZ0GsWnY/2/\n845itjuZlBjdZ56JTqvh1rmjuf8/u/m0qIZOq8O71f+isUn9ahR4sqKDjUR/swWWv/W6Sxk0mayE\nBOjP6LZzIb7OgOYNX3rpJY4cOcI999zDunXr2LNnD3v27GHdunXcfffdHDlyhJdeeul03+u3Uq1n\nxqa3mjOF9e5f4v5qLaiqynpPYbmlE1K934YvGpvE2IRI2i12XttZ5HPNuvwKjjZ2EBUUQGSQO6fH\n3y6FGSmxhBsN2J0ubE4neo2G6SmxxIcG8uyWQ6gqZMdHoNN9+Z9I97JUQ6cFh8N366zJZuexDft4\ne28pdqeLc9LiSI4KJiRAx6TEGMIDdIQHGihvMXGgqplXPyv0XtthsfPBgeM8vekQL+bm88XxBp/t\n0PurmjDbHCRHBvOh58GfGRfOPD/F2nKP1dHSZSM+LJC40EDvMh+4l/T2VDYRqNd6OzsPRPfuttJ+\n1LPZV9nEJ4XVGLQarp+WwajYMJpMVl7Mze+x5fvN3SX8fuMBShraKaxr67PCa29CjXpWLpnEiIgg\nqlrNPLpuLx8cPI4C/Hhmpk8rgq8TEqD3zoh9eKjC7zlbSmpRcRck7A6wi+rbvBVfb5z+9dXJkyJD\nWH5ONgruOjjtFjuj4yO4cuLpm60Rp5+iKMSEGCWoEWedAc3Y/Oc//+Hll19mzBjfBmepqaksW7aM\nGTNmcNddd3Hbbbedlpv8NmvwFO2KC/Hf6bmorg2AbD+zB8caO6jrsBAZZPBpxaAoCitmZ3PP6l18\nVlrPxBE1zB+VQHWbmbc8ped/NH0UL3ryUPwFNjZP7ROjXktaVAgr5oxmdtow7luziy/KG7E5nMxK\njcPmcLKnsonPS+s53tyJ1eFEVWHn8Xpme76ht5qtPL5hn3d56LZ5Y8lJiOT9A2VoNe4HenRXA0Vq\nGHaHiyN1rbyyo5DhYe6cjD9tPkSn9cuCX5uKa8geFs6PZ2SSGh3KtqO1niBAYdfxBgL1Wr87w1RV\n9S4zXTw2mT2VTXxWWsfM1DjsThd/3+neVXXFxDQiggbecTgtOpTd5Y0ca+rwjoE/qqryz93uJb2r\nJ4/k4pxk5mck8PP3PuNIbSufldV7E5DzyhtZvf847V02NIqC1eniT5sO8sCSSSedtxAeaODRi6fy\n/v4yvjjeSJBBy6XjUpieEouqqmw7WssnhdVoFLhwbHKf9WEuGJvE+vxKdpTW8YOp6d5gufvzbfHs\n0FrgqVHkcLq8+U8X5yT3ukPrq+ZmxBMXamR3eSOxIUYWZg6XfA0hxIAMKLAxmUw9gpoT5eTkYDKZ\nBnxTQ0mzyQrgt5mlqqoUN7i/9Y/yE9h8VuZeUpmREtcjFyAuNJAfzRjFi9sLeHlHAceaOthd3oDV\n4WJWWhxGvRazzUFSZLDfh8uusgZau6xEBQVw2YRUFmW7lyj+Z2Ymb+89hqq6O5LnVTR6t4ODu9Gj\nyWpn5X93c8f8scQEG3lvfyl1HRYSwoK4f8kEYkMC6bTYqGlzz1bNz0igrLCZm6dkc17mcO5ZvYsD\n1c08tmEfBq2GEeHBTE2JZX5GPK1dNv57qJyCujbuW/MFkxOj2VRcTbPZht3lIkDrTmz1tztlb2UT\n1W1mooMD+PHMUex/r5ldZQ00dHax/Vidtyz/+b30q+qv7m7qx77S/+mriurbKG8xER5o8L5nqFHP\nD6ak8/KOQt7YVcLkxBgCdBre2VdKk8nK8Ihg5qfHU9fZRUFdGx8cPM4VA5i5CNTruG5qBtdNzfAe\nU1WVf+wq8VZyBiioO8htc8f02m14WGgg01Ji2XW8gfX5lT47lArq2qjt6CIqKMCb+L72SAXlLSbi\nQowsnZB6UvfsLzFaCCFO1oC+Emm1Wpqamnr9eUNDA5qvKX3+XaCqKi3m3gObhk4LHVY7oQF6Yv3M\n6Oz3VImdnur/G/WCzOFcNi4Fh8u9ZNVkspIRE8aK2aPZVe7OSfG3tVdVVT4urMJscxIVbCT1hNyJ\n0qYOggw6Qo16AvQ6HC6V1KgQbpyewROXTeOctDh0GoUmk5VVe0t5ITefug4LadGh/ObCyd6ciNxj\ndbhUldgQI9EnfLaRMWH89fp5pMeE0tRpodlspa6ji4yYUOamx3PpuBT+dMVMLvQU/9pQUOXJQ3IR\nbNBz54KcXnM2PvQ0ULxgTBJxoUGckzYMFbjrvZ28leeeyfqfmZmnPBMw0hPYlDV19FmBeLNnNmN+\nRrzPey4YNZz0mFCazVZW7T1Gfl0rRxvbaemyEhti5JJxKdw2bywA7+0vo+xrAqj+WpdfyUdHKtBp\nFH48I5PLx7tL5L/6WSENnT0bRnbrbuy4sbAam8PpPd5d9XleRjwajUJZUwerPAnDN83K8u7yEkKI\nM2lAMzZz587ljjvu4IEHHugxc3P48GEee+wx5s+ff1pu8NvMbHd4K8MG+SlyVuLJ0RgVG9ZjWaXd\nYqOixYReqyGjj1YMP5iaTmZcOPuqmhgeHsR5mcPRaTTsLncXY5vhJyg6VNNCUX0bDpeLhKAg7wwE\nuB9+Oo2GC8Yk8dtLp6FRFJ819MmJ0Ww7WotRp2FmahwOl4sx8ZF8L2u4T/5GdwKvvwTdMKPBm9gc\nHKAnJSqEDw6W02y2ccuc0QQb9Nw4YxQX5SRxy1vbabPYOH90Yq8zNeAOyA7XtBCo17Ig050XcvXk\nNA7VNNNidueqXDYupd8Vm/sSERRAZJCBFrOt1wRip8vd0BJgXobvzi2NRmHZrCxW/mc3Hx2u4Eht\nCzVt7orKKVEhTE6KRvFUt91QUMXz247w+CXTTikga+y08O88d5PVW+eN8S6B1bZ38XlZPX/fWczd\n5433e21mXDhp0aGUetoPTEiMQq/V8LmnGeu8jAQaOy38YeMBbE4XCzMTfArtCSHEmTSgwOZnP/sZ\nV111FVdccQXR0dHeLt/19fU0NTWRkJDAM888c1pv9Nuo6YRlKH9bbI96lqH81Qgp8OTeZMSG9Znw\n+cqOAt7bV8bwiCCevHwmBp2WgrpW2rpsxIUYSf7KdmK708Xru4oBlbBAA1qNQoqn27fZ5uDzMvfD\n6vLxKT22Qh+qaWFLSS0Wu5Oa9i6KG9p4+KIpPvVSuh2sdvcamuTnAddkslDb3oXG04jwf+eO5u+f\nF7PtaC0aBVbMdpe9tztdaBSFsfGRrFwyqc8kxe7cmgWjhnt3l8WGBPL/LpjMlpJaUqNC+t1rqD9G\nRoeRZ26ktKnDb2BTVO/ulB4fGsgIPz8fGRPGFRPTeHvPMd7ffxyXqpKTEMmPZnzZr+i6qRkcqGqm\nvMXEu/vLuOYr1ZNPxms7i7A6XMxIjfUpLPijGaPYV9nE7vJGn1YZJ1IUhYtzknl47R5+9Z8vyIgN\no8lkocvuZL6n2/UzWw7TZLKSGefOjRJCiG/KgL4CxsTE8O677/L9738fq9XKkSNHOHLkCFarlSuu\nuIJ33nmHmJihVUp8ILz5Nb0kqnbP2KT7mZEp9Gx5Hd1HzsFfth7m4bV7OFDdzIb8Ki57aQMul8v7\nTXp6aqxPQKWqKq/tLKKixUS40UCE0UB4oMGbEPr6ziIsdidxoYHM/0rORWWriac2HsCg06DTanC6\nVGrbunhy48EezQVdLpe38efc9J51Zt7bX4aiKExKiiYkQM+xxg7uWTSeAJ2GLSW1/F9uPjaHk21H\n3bVrpqfE9hnUNJksfFZah0aBC8b65s/EhwVxzeSRzEiNO62F07p3RpU0tPn9eV6Fe7ZmclJMr+97\nxcRUcjwdzyMCDdwyd4xPLRCjXsuKOaNRgA8OlHkD4ZOVV97I7vJGjDotP/rKLqXIoAAu8TRU/ceu\nkl6X1lq7rNS0mem02jnW2E5Vq5nGTgsHqpr4fx/t8QY19y4af1I7r4QQ4nTr14yNv0JkUVFRPPbY\nYzz66KM0Nzd7jw31qpsnozu/JtpPfo3D6aK4ro2CulYeWbuHhVkjuGVOtjc3qbs7dUYvFV8PVDXx\n2w37cDjdHbhNnvofP/z7Zm+i8YmtBjqtdl7eUcDOsgYMWg06jXuHUZBBy2837GPphBRe3uHegn3Z\n+BSfHClVVXkxN58uu5PZI+OpajXR0GlBRaW0qYONhdUsPiEht6DO3WzRqNMyYYTvDEBdRxebi2tQ\ngLvOG8+TGw+ypbiGKyemce+iCTzx8X62Hq2lsK6Vuk4LDqeLnOGRHGtsp91iB9zJuyfW7ll7pAKX\n6q6IOhh1T/zpXmIr6SXYyCv3VA9O7j3AVxQFRVEYPyKKn8zK9CZwn2h0fAQXjEnioyMVPLvlMI9c\nPNWnJtHXsdid3pIAV09OI8rP7NrFOclsLKymtKmDbUdrfZbOVFXlvf1lrNpbSkpUCGa7g9gQI112\nJzqNhgCdBqNex6KsEVwxMVWCGiHEN65fgc3cuXPJzc31+zNFUYiOlvV0f7qXoiL9zNiUN3ew83gD\nZpsDs83BwZoW9lc18X/XzEZRFG/CaGpUzwq9DqeLFf/OxeFUiQoy8H/XzuG5bflsKa5hc0kNYQF6\nsoZFkF/XSm1HFw0dXaw9Ukmz2UqgXktkUADv7C3F6nDiUlX+9nkRf/vc/fAbHh7Ez+fn+LzfxqJq\nihvaiQg0cPPsLHaW1dNospIcGUxth4V39pVy7qgE70OtO6k0NSqkRxL5e/tKcbpU5mfEMzU5lilJ\nMeRVNLIuv5JrJo/k1+dP5v+253OkpoXihnb0Wg3PbT3iEzBrNQrnpA3juqnpBOi03sq3F41NHtDf\n00Ckx4Sh4M7tsTmcPg/0mjYzNe1mggw6svooAljdZuZwTQtGnbbPbePXThlJfl0rpU0dPPHxfu5d\nNKHfwc0/d5fQ0GkhNSqEJb3sBgvQabl2ykie35bPv/OOMT3FvatOVVVe31XM2iPunk2/WDiOuNBA\nthTXkBAexKXjklFV99+HfKERQpwt+hXY2O12du/e3ecOEH+mTZs2oJsaKpIigzHqtOT4SVj985Yj\ndFrtGPVavpc1nE3FNWwuruHlHYVcMTENk81BaIDeb1D0xq5iSps6UBSFJ5fOZP6o4cxIiWPKH1ZT\n19GFxeHE6nB667Z0y4gJ47ysBG59ewdOl0p8WCBLRiey63gDte1dpEWH8MxV5/gU5Ws1W/nnbnfS\n6Y9mjEKraIgKCsClqnRYHaRGhVDW3Mm2o7Wc56lqm+fpIj1uhO/nbuuysf1YHQrwfc8W5kvHJZNX\n0ciG/EouG5dCemwYv71kGre9vZ2qVjOxoUaig42EGfWEGvU4XCqFda1sO1rLwepmpqXEYrY7GR0f\n0Wc/o9MtyKAjMTKYihYTpU0dPtuUu7ton9jE0p+PC9zFF+ekD/NbdbqbQafl7vPG8ZuP9lDS2M4D\n//2CFXNG+82HOdGBqiY2FFSh0yj875zRvfYqA5ibHs/aI5WUNnXw0vZ8lp2TxWuevCedRuH2+WOZ\nmerOpRtop20hhDgT+hXYdHR0cO+9935tYKMoCjU1Naiqilar5dChQ6flJr+tZqTGMT0ltse3WZfL\nxQbPQ+2CMUk8f80c/rDxAC9vL+D5bUcYHe9+SKZGh/S49oMDZTz4UR42h4vQAB0hAXpUVcVo0JES\nFUJjp4VgvY7b5o2hrqOLdoudEIOOiYnRTE+J5Zq/fYrTpRIRZGB0fCQ/XzCOhPAgXC5Xj9kVVVV5\neUchZpuDiSOicLlUbl+1naK6NjosdvZVNfHMFbN4dusR1h6p9PYKKvQkPs/wPAi7fVpUjcOlMjU5\nxttOIGtYBJlx4RTVt7H2SAVLJ6RS67nvnOGR/HHpDD4urPbUsrGyZHQiy2dn8fL2Qg5Wt/DM5kOk\nx4Rxac6Zm63plhUXTkWLiSO1rT6BTXdgNyU5FrvTRZPJQlRQgM+sTkNnFxs9M02Ls7++rk50sJHf\nXDiZJzcepLSpg4fX7iU9JpS56QlMTOwZODd0dvFCbj4AV05K+9pGkoqicMuc0fz6wzx2lNazw5On\nFaDTcPd540/LbjIhhDgT+hXYREVFsXHjxj7PaWlp4YEHHqCqqorhw4fzhz/84bTc4Ledvyn6DQVV\ntJptaDQKt891b5e/a0EOHx4qp7rNzMvb3ZVbU76yDPV5WT1PbzqE2eZAo8CIiGBeyM3nk8Iqgg06\nNJ73srlcjEuI5NJxKT7XF9S1sN/TtTstJhSjTuvtYeWv7lDu0TryKhoJMuhIjQ7l2a1H3NdGh1BY\n30Z1q5lAvZYwo57KVhPFDe1EBwVQ1+He8TTvhMRhp0vlk8IqgB5LIldNSuOx9ft4f38Z2cMi3AUC\ngXNHJfBm3lF2evpEAazaW8qhmhZunzuGFf/OpcvupN1iZ8KI/j94y5s7sTldpMeEntISyrjhUXxS\nWM2B6mZvMbpOq52Cula0GgW9VuGn7+ygxWwjUK9lTno8i7JGEByg49ktR7B5Wk/0t3t1dLCRhy6c\nzJqD5Xx0xN0642hjB+wEjbWThdZgxiZEYnU4WbW3lBazjdHxEVzSz6AvOSqEexaN56XcAmo7ukiP\nCeXmc7JPS3dtIYQ4U/oV2FxwwQV9/nz79u3cd999NDY2smTJEh599FFCQ+WXYW/e3VeGS1WJCwkk\n2zM7o9FouGlmJo+u38eO0nomJ0UzIvzLTn0Wu5O/fVZIWXMnGkUhISyQxy6Zxj93H/VWL44MCmBs\nfASVbWae35bPH5bO8HnfpzcdQgUyY8MJMehJjuo5I9StxWzlb56k01mpcaw+4O7gfuP0UVwwJpHM\nh9+m3WLnL1uPsCBzOB8eruDTomrv0llCeCARQV8m+BY0d9FkspPgaaNwonHDozh3VAKbi2t4aO0e\nAEICdMSHBfLJF9UE6bX88nsTcLhcPL/tCPm1rdy2agcAeq2GIIOOLSW1LMgc3ue4q6rKG1+UeAv5\nTU+J5ecLcgYc3OQMj0TBXWG4y+4gUK9jb0UTLhUyokN5MbcAkyeJusvu5OOCKj4uqPJeHx0cwPXT\nMnp/Az8MOi1XTkrj0nHJ7CxrIK+ikYPVzVS3OfiksNqn2WZmXDh3nzeuzyWorxoTH8mfrpiJ3emS\nRGAhxLdSvwKblStX+j1us9l48skneeONNwgICODhhx/mqquuOq03OBTtOu6egRg/ItInB+P6aRm8\nkJtPWXMnx5s7fTpTf1pURXlzJyabA61G4bopGSzIHM701Fj2lDfRZXcwfkQUn5XWc+8Hu/iksAqL\nzYHRoENVVXKP1nqWPhTmZcSzp7LJpzDfiVRV5eXtBZhtDrLjwtl53L0s8YMp6VzoqUKbHhPG/qom\nihraWOrJl/mstI4wT0fqsV/J/9hZ3QEYWZQ9wm8g8ZNZWSjAtqO1xIUGcsuc0fxx00EAls3K8i7P\nPX7JNF7Yls+B6mbCAw38dN4YNpXU8sYXJUxOivHZLfVVW0pqvEFN99/DuvxKLhiT1Os1fQk26Bnl\nWUbLK29kTno8W4+6E6fNdgcmm4MJI6K4b9EEKlpMfFJYxY7SOmwOF+NHRPGjGaP87lLqD4NOy9yM\neOZmxONyqazZ8hnOyARKGtpRgElJMSzMTDipoKaboigS1AghvrUGVKAPoKioiLvvvpuioiKys7N5\n6qmnSE8feMfk74oDVU20mK1oFIVFWb7bezUaDT+cmsEj6/ZS3WYmzvPQc7pcfHi4grJmdwn/UKOB\n2+e7l7CCDXqfPj+XjUvmiY/302y28trOIlbMGc3/5ebzYm4+7RY7EYEG7J66M/52XAFsLan1dsG2\nOl10Wh1MSozm0nFfLmmkx4aRX9dKh8XO9qO1jB4WTn5dG5/XuoO2WScUgatsNXGszcKw6GDmj/K/\n+0en1bBizmhWzBkNuHdPtZhtpMeEcs7IL18rMiiA+5dMpK3Lvbyj12poMts4UN3MW3uOsnz2aL+v\n39Zl43VPMvVtc8eg12l4etMh/nuonMXZIwYUAIA76ba7m/WouHAOVbegKFDXbgbcM1yKopAcFcJN\ns7K4aVbWgN6nLxqNQlJYAFOkG7YQQgysQN9rr73GVVddRVFRETfeeCNvv/22BDX9tLGwGqfLRXCA\njtF+drV8f0IqOo2Cw+Xinf3uvjt7K5uoaTPTbHZ3fr5sXCohRv8zExqNhqs9FWpf+ayQd/Ye4/Vd\nxVS2mXG4VLQahff2leJSVb8zNk0mC3/fWYSqqsSHBlLa1EFEoIH/nTPaZ6ZlTHwkBq0Wq8NJWXMn\nqVGhOFwuqtvczU8XnrAstD7fnSg9NyO+z90/3dq6bKw56K4k/IOpGX5neMIDDRh0WhRF4cczM9Fq\nFDYV1fTaV+nfeUcx251MSoxmTvowZqTEkhAWRJPJ6m0/MRDnjIzDoNVwuKaFO9/5DBV3J3en6t49\ndOKsmxBCiMF3UoFNfX09y5Yt44knniA4OJgXX3yR+++/H4Oh9+l/4WuPp1t2d7+kr2rotJAQHoRG\nUXjJsxz0aWE1hXVtuFQVo17LvYvHe87t4l+7j/LyjgJ2lzd4d639dN5YYkOMNJms/PSdzzjW2IEC\nBBncywuVrWYOVDVjsTt8drqpqspLufnUd1rotNopbe5Ap1H4+YKcHks8kxOjURS8CctHm9oxWx04\nnCphRr23o7jJZmdbibuC8GI/Bej8eW9/GRaHk8mJ0T3ycfzp7tit4m4d8NXde/m1rWwqrkGnUbjB\nM4OiKArnZbmDr52eNhJfp7HTwvFm38aXwQY9V076cqYkyKDzVkleMKpn1WUhhBCDq99LUR9//DEP\nPvggra2tzJ49myeeeKLPtgmvvPIKP/nJT07LTQ4lh2vdrRLSokP81qipajOTFh1Kp9VBa5eNm97c\nSl2biboOMxqNhsvGpRAbEkh5cyePrNtLh9VdjXdjYTXpMaFcOyWdrLhwLh2XzFMbD3pnacKMeh6/\nZBp5FY38fWcx7RYbd72/i+z4cOamxzM2PpL/HDzOW57CfWPiIwkJ0HPnuTk+W5m7TUqMRuvp5wTu\n3kgOzxJXSMCXszKbimqwOJykhRtJivS/9HWikoZ2Pi5wF4S7dmr/ZwG/PzGVrSW1FNS18XlZvXcp\nzOF08cpn7l1ml45L8enrNDU5hje+KGFfVTMOp6vPmjMb8iv52+dFqLjr09x93njv+ZfkJGN3umg2\nW5mSFMPvPzmAQavps+qwEEKIwdHv5OH33nsPnU7HPffcw0033fS117z22msS2HxFTZuZJpMFRYHZ\nab65Jqqq0ml1UNHaiVaj4cbpGfzjixK2H63FbHegoDAsxMiTS6djd7p4evMhOqx2xiZEMiY+go8L\nqjja2MFj6/d5XzMyKIAOi53YUCM/OzeHa6akE2TQseNYHc1dNqpaTRj1Wqpaj9HeZeNoYzsqMCY+\ngqsmpXHR2OReK9waDTpSo0I42thBuNFAm8XGcU8bCJeqYrE70Sjw4WH3ktKcxC+L56mqyu7yRg7V\ntKDgbhsxMTGaZpOVP206iEuFi8Ym9Wjg2Zdgg55r8e3kbAAAIABJREFUpozklR2FvPFFCTkJUYQa\n9byzr5SqVjPxoYFcPt53+3t8WBCJEcFUtprIr2vttVZLeXOnN6gB2FfVzJu7S/iRp9mjoihc4clv\n+cjzeScmRhPop6O7EEKIwdWv37zvvvsuAJGRkWzevJnNmzf3eb6qqrS1+W8O+F32WWkdTpdKgE7L\nhBOKqtV1dPHUxgOUt5ioaOkkyKDjorFJDAsN5P7/7AbcW4M/vHUJBp3OW+8mISyIe7/nbjp40dhk\n1uVX8NHhCtotduJDAxkZE0ZsiJEXfzDH+5A92tjBiIhgRsWFY/LUw3GpKtXtZkKMes4fncj/u2By\nv3bFTEuJ5WhjB+0WKzaHk9YuG1qNQkyw0f1ZVZUWs42UqBAyI92zGw6ni2e2HPbuDAMg3/d1M+PC\nB9TJeuGo4WwuqqGksZ3ff7KftOhQNhRUoQA/mZ3t9zNNTY6hstVEXnljr4HNP3eXoALnj05kbno8\nD/x3N+vzKzkvawSJX8mh+cxT2G5WWpyfVxJCCDHY+hXYhISE9Lrl2x9VVSkoKBjwTQ1V+yqbcLhc\nhBoDvInDTpeL323YT41nF02L2UpDp4Vntx6htr2L8EADYUY9HyxfzIiIYFRV5dNid62S66amex/W\nRr2Wy8encvn4VBxOF58UVlPb0cX4EVE+MwelTe0oisIvzxvP67uKPXVx3F3ELxufwjWTR/a7rsvi\n7ET+nXeMwzWtJEa6H/ChAXr0Wg0fF1TR6Vkmu3x8CkpzpaeScYGn+aY7eNNrNeyvaqagrhWdRmFu\nejzXTxs1oO3GGo3CnQvG8sB/8yhuaPfW9/mfmZm95upMSYph9YHj5FU08qMZo3p89tp2M/uqmjFo\nNVwxMY1Qo57zsobzSWE1/847yt3njfee29DZRXFDOwE6DZMSZRlKCCG+Cf0KbIxGI0uXLj2pF/7j\nH/84oBsayvZVNaGqEBtsJMFT8Xf7sTpq2t1LJb9aPJHrX99EbXsXnRY7Va0mwowG7vneeO/ummON\nHVS1mgkz6pmU6L/5qE6rYZen9syMlC9nDjqtduo6LBi0GrKGhfPoxVP5oryB1i4bOQmR/cqBOdE5\naXEkRQRT0WqiqL4NRXHvCGox29hcUkNEoIHsYRHMSIljb3Mlb+05xpaSWgJ0Gu5fPNHbufzScSne\nhNxTbaYYGxLIE5dO44ODx+myO5mXEd9nT6WM2DDCAw00dFoob+kkJcp3p9imInddmllpcd5luSsn\nprG1pJbd5Y0cbWj39qja6kmSnpIU400gFkIIcWb1a1fUW2+9ddIvPJBrhrpSz1bkSYnR3gd491bo\npRNSae2yEh1s5MKxSdw4YxSp0aFMTIzikhPqx2z2dM6eMzK+12TXti4b+bXuGZDJyV8GP93vnxIV\nglajQafVMCttGBeMSTrpoAbcW8t/vtDdCVyjKIweFsGIyBBsTqdnB1En35+QiqLA5vI2Vh84jkaB\nO8/N8QY13bp3Kp0OEUEB/GhGJv/bj0aRiqIw2RMg7qlo8vmZw+nyjveJ29cjggK8Rf3e2nMMcM9S\nbil2n3uu7IYSQohvTL9mbEaM6N823VO9ZijrtNhoMdsAWOTZ9txssnC0sQODVsPMtDhyj7q/8SdF\nBLO1pJYAnZaLc5K9S0l2p4sdx+qAvh+eX5Q3oOJuVXBi3Zjienfe08iY09cF++KcFOLDgihr6mDx\n6ET2VTbx3n53y4ggg47/y83nzd0llNW0Eh4ewc3nZDM56exappmcFMOm4hr2VDR6ez4B7Klsoq3L\nxoiIoB5b8y/OSebjgkoOVDezp6IRs81BfaeFmOAAchKkYaQQQnxTZNvGGbK/yp1fo9dqmJwcC+At\nDDd+RBQBOi2Vre7idi1dVsqaO4kJDvAp959X0YjJ5iA1KoTkXqoGw5d1WWakxvocz69zbzXPHtaz\nfs6pmJocy1TPZ5qXkcC8jAQsdicvbc/ns9J6Wsw2Qg1afrFwHNNTYr/m1c68ccOj0GkUShraaTFb\nvdvwNxW5c5kWjhreYzYp1Kjn+xPTeOOLEn7/yQHv8SsnpaHRnJ6ZJyGEECdPApszZNvROlTV3dyx\nO7/mUE0L4C529+6+Ul7eUYjJaqfTYifEqOeH0zIIOCGJdqtnqWNeRu+zNR0WO4drWtBqFKYkfRlE\nOJwuiuvdybSj/dSlOd2Mei0/PTeHG6ZbMdkcVBfnn5VBDbjvdWJiNLvLG9l+rI6Lc5JpMlnYV9nk\nTmjO8N8G4qKxSRQ3tHm7j08cEcX8Pv5uhBBCDD4JbM6Q7tmZ5Eh3R21VVSlucC8NmWwOVu0tpcVs\npcNix2J3ctmEFGamfpn422q2sq+qCa1GYfYJvZN6vk8DLhXGJUT41KApberA4nASHxZIhJ/CgIMl\nMiiAyKAA6s7yWYx5GQnsLm9kS0kNF41NYt2RSlTcW9rDemlfoSgKPzs3x13F2eFkekrsacsTEkII\nMTAS2JwhR5vcsyXjPbVSms1WWsw2gg061udX4nS5iAg00NplxeFSCdbrfB6SucfqcKkwNSnabwfr\ng9XNrDtSSe6xWhxOF9NTfOuo7K10J8b2p0XBd9HkxGgigwxUtJj446ZD7K1wB6IXj03u8zpFUZjQ\ny+40IYQQZ97AWhqLk2JzOGnqtAKwINO9VFHkSeSNCgqg0WTFoNOiUSAiMICo4ACO1LZS7qnkq6oq\nW0t6X4b66HA5j63fx67jDRTUtVHc0E6nze5zzu5y93LJtOSzcznom6bTarh+2igAvjjegMOlMj8j\n3ruVWwghxLeDBDZnQEFtCzanE41GYZZnGamsyR20WBxOABIjgmk0WQkN0LN0fAoq7o7U4O4vVd5i\nIsyo925N7rb9aC2v7yoBYFJiFHEhRoINOt7OO+YNZipbTZS3mAjSaxkrMza9OictjhunjyIxIpjz\nRyeybFbWN31LQgghTpIENmfAxqJqVBWC9DqigowAVLW5d0A1m90zORa7A6dLJTEimFvmjMao07Kn\nsok9FY28u68UcJf0P7F2TUNnFy/vKATgRzNGERkUwAjPQ1kFntl8mOL6Nj44cByAWSOH9dno8btO\nURQuHJvEk0tn8OOZmQOqfiyEEOKbJU+5MyD3mHv7dWyI0XusstWEw+mi02LHoNV4i+fNHjmM8KAA\nLvM0bPz9JwfIr20l2KBj8ehEn9d97fNiLA4nM1JjWZw9gjxPXsit88awYFQCNqeLBz/MY9vRWrQa\npUcTSCGEEGKokcBmkJW3dFLR0omiQKqnXL/d6aKuvQuz3UGAXktqdKh3aao7eLl8fArz0t3bjIMM\nOu4+bzwhAV/ucjpS20JeRSNGnZYfz8h059VYHcSHBZIYEcyyWVne7dVajcL/zMwkNiTwTH50IYQQ\n4oyTXVGDbMexOrrsDnQaDYmRQQDUtJtRAa2ioFEU9FoNFoeTkAAdY+LdNWYUReHWeWO4bmo6Rr3O\np/eQqqr8a7c7/+ainCQigwL41FNMbsIId7sGnVbhFwvHUd1mRqNAfFjQmf3gQgghxDdAApvTpLrN\nzKaiaqKDjSzKHo5Wo8Fid/JJYRUWuxODVkNadJj3XADVc229p7N3RmxYjzoo/mrOfFZWT3FDO+GB\nBi7JcS8vHal1VxXuDoy6DQ+XgEYIIcR3hwQ2p4HZ5uA3H+XRbnFvsf6ivIG7Fo5jzcHjdFodAGg1\nGtJj3EtRjZ0WwL0NnAA9x1vcy1CTRkTjcqlsKq7mSG0rGbFhnJc53CeJ1e50eWdrrp6UhlGvxe50\neftAZZ+BqsJCCCHE2UoCm9Ng7ZEK2i12dBqFIIOOwzUtLP/XNhwuFQXQazU4XKq3JkqTyYLD6cLu\nVNFrNVS3umdsZqYN4+29x1jt2cW0/Vgdm4qq+dmCcd6Zl3f2ltLQaSExItjbCLOkoR2b00VSZLDf\n4n1CCCHEd8VZF9g0Nzfz+OOPc+jQIRRFYdSoUaxcuZJhw3pvI3CigoICnnnmGWpra+nq6kJVVc47\n7zx++ctfDto92xwuDFoND54/ibBAA09tPEB5iwmtRuGayWnkVTSiAGmR7hmbJpOVLrsTg05DSIAO\ns91JkEFHSICOl7YfR8GdO7P7eCPlLSbuX/MFP5iajtnm4IOD7p8vm5WFVuPO/T5S6+45NSZeatQI\nIYT4bjurAhu73c6Pf/xjRo4cydq1awH41a9+xY033sjq1asJDOx7V8+ePXu48847efbZZ5k4cSIA\nb775Jn/9618HNbC5dspIlk5I9Sb4PnHZdI43dxIVHEBli7teTUiAHp3OHYg0m6x02R0EGXRY7U4c\nLhcjQoLYVdaAirtezfXTRvH9CWm8vKOAz0rr+dvnRd73u2H6KEafkEvTW36NEEII8V1zVgU277//\nPsXFxbzwwgveJNq7776befPm8a9//Yubbrqpz+sfeOABbrrpJm9QA3DttdeSnNx3v59TpSiKz64l\nRVFIjXbPzhxrcrdCOHGJqMlswWJ3EhFooL6zC4DMuHA+K6tHAS4cmwS4t3n/dP5YJiVG82lRNRpF\nYcnoRGac0BzzxPya0RLYCCGE+I47qwKbDRs2kJCQwIgRI7zHYmJiSE9PZ8OGDX0GNrt376a0tJT5\n8+f7HNdqtcydO3fQ7vnrVHhmbKI8u5scThetZhtWpxOdVqG82R3YxAQbaTJZmTgiirjQL2emFEVh\nXkaC3x5RAMUNbdicLpIjg3vtQi2EEEJ8V5xVgU1hYSFpaWk9jicmJvL555/3ee3evXsB6Ojo4NZb\nb6W8vBytVsuCBQu45ZZbCAjouW36TKjyJAYPC3MHKy1dVlTctWisdhftVjt6rYYOqw2AOZ6ifP2V\n712GkvwaIYQQ4qwKbFpaWsjJyelxPCQkBIvFgs1mw2DwPytRW1uLqqrcddddPP300+Tk5FBYWMjy\n5cs5ePAgr7766mDfvl81nho1wzyzMM0mKy5VRVXdu6NUVSU2xEh1WxcGrYapJ9l9uzu/RpahhBBC\niCHUUsFqtaIoCldddZU3OMrKyuLmm29mx44d7N69+xu5L40nV2jc8CgA2ix2bA4nOq2GTqsdRVEY\nFuruITU1OcYnV+fr2BxOiiS/RgghhPA6q2ZsIiMjMZlMPY53dnZiNBp7na0BCA4OBiA7O9vn+OjR\no1FVlYMHDzJ16tQ+3z8vL28Ad92369MM5ATFkGhrIC+vib21nTS1tmGzOmm2ONBpFEwdHThVlWib\n/qTu4WiLhcbmZhKCDRQfPnja7/10G4zxFV+S8R1cMr6DS8Z3cH2XxvesCmyysrIoLS3tcbyyspKs\nrKw+rx05ciQALpfL57hWq/V73J8pU6b091ZPyonpzJUHjqM72onL0QUaF+HBRoJDwwg16rnmvNno\ntP2fRCvOO0p4uJWFOUlMmTLq9N/4aZSXlzdo4ytkfAebjO/gkvEdXENxfPsK1M6qpajFixdTXV1N\ndXW191hjYyPHjh1jyZIlPuc2NTWhqqr3z/Pnz0ej0VBYWOhzXlFREYqiMG7cuMG9+X7qsNqw2B20\nW+xoFIW4ECOKojAjNe6kghqAwzXuwnxjJXFYCCGEAM6ywGbp0qVkZmby5JNP4nQ6cblcPPXUUyQm\nJnLttdd6z9uzZw9z587l4Ycf9h6Lj4/nhhtu4M033+T4cXdLgrq6Ol599VVmz57N9OnTz/jn8afD\nYqety4bd6SJQr6W75eWckSe3G8pks1PS0I5WozBaAhshhBACOMuWovR6PX/72994/PHHufDCC9Fo\nNIwaNYrXX3/dp+pwUFAQoaGhxMXF+Vx/7733EhUVxfLly9FqtTgcDpYsWcIdd9xxpj9Krzosdjqs\ndlwulXCjARSF6OAAsoeFn9Tr5Ne2ogLpMWEnlXAshBBCDGVnVWADEBUVxZNPPtnnOdnZ2ezcubPH\ncUVRWL58OcuXLx+s2ztltR1mbA53vo+KSnCAjjkj472VlvvrULV7GSonQWZrhBBCiG5n1VLUd0Gz\nyQqAUa+hy+4iQKv1dunuL1VV2VPRCMD4EVGn/R6FEEKIb6uzbsZmKFJVlXaLnQCdlnaLnUC9Fo2i\nEKTXMiM1joTwoJN6vcpWE/WdFkID9GTGntwSlhBCCDGUSWAzyBo6u3hm82GKG9rRKO5KwWa7E4NW\nISIogGsmjzzp18zzzNZMTopGozm5JSwhhBBiKJPAZhA5XS6e2niQsuZONArYHS5MVjtOl4rOoGPZ\nrKyTnq0ByCt3BzYn235BCCGEGOoksBlEHxdUU9bcSWyIkccvmYbZZmfhsx9hc1rIjA1j6YTUk37N\nVrOVkoZ29FqNt02DEEIIIdwkeXiQqKrKuvwKAH44LYNQo55hYUGMiY8g1KgnZ3gU+pMsyAewp7IJ\nFRiXECnbvIUQQoivkMBmkByubaW2vYuooACmJccAYHe60GoU0qJDuWP+mAG9bvcy1GTPawohhBDi\nSxLYDJLdxxsAmJcRj1bjHua6ji5AYUx8BGnRYSf9mlaHk4PVzQBMSZLARgghhPgqCWwGycEadwAy\nYUS091htuxmA+LCTTxgGd7Vhm9NFekwokUEBp36TQgghxBAjgc0gaDZZqGo1Y9RpGRX75cxMXXsX\nAMNCA3u7tE9F9W0AjI6POPWbFEIIIYYgCWwGQYEnAMkeFu7TsbvmFGdsjja2A+7+UEIIIYToSQKb\nQVDRYgIgNTrU57g7xwYSwk5+xkZVVUoa3IHNKKk2LIQQQvglgc0gqGjpBCApMsTneG33UtQAZmza\nLXZMNgcRgQaigyW/RgghhPBHCvQNgkrPjE1SZLD3mM3hpLHTgkaBuBDjSb9mmFHP5eNTSI8JO+lO\n4EIIIcR3hQQ2p5nV4aSuowutRmH4CTMzFS0mVGB4eJBP3k1/KYrCtVPST+OdCiGEEEOPLEWdZu0W\nGyqQFBHsE8CUe5anUr6yPCWEEEKI00dmbE6zmGAj/zsnm9Qo38ThsmZ3YPPVhGIhhBBCnD4S2Jxm\niqJw7qjhPY4fb+4AZMZGCCGEGEyyFHUGOJwuyppkxkYIIYQYbBLYnAFHG9uxOJwMDw8iPNDwTd+O\nEEIIMWRJYHMGHK5pAWBsQuQ3fCdCCCHE0CaBzRmwt7IJgBwJbIQQQohBJcnDp1l9RxerDxwnLtTI\nktGJVLeaKW5oJ0ivZfyIqG/69oQQQoghTQKb08hks7PyP7vpsNoB+LigCpeqArAwaziBehluIYQQ\nYjDJk/Y0yj1aR4fVTpBeS2RwAFWt7m7ew0KNXDw2+Ru+OyGEEGLok8DmNNpaUgPAT2ZnMy05lp1l\n9bRbbMweGS+7oYQQQogzQAKb0yg0QE9yZDDTkmPRazXMSY//pm9JCCGE+E6RwOY0um/xxG/6FoQQ\nQojvNNnuLYQQQoghQwIbIYQQQgwZEtgIIYQQYsiQwEYIIYQQQ4YENkIIIYQYMiSwEUIIIcSQIYGN\nEEIIIYYMCWyEEEIIMWRIYCOEEEKIIUMCGyGEEEIMGYqqquo3fRNng7y8vG/6FoQQQgjRT1OmTPF7\nXAIbIYQQQgwZshQlhBBCiCFDAhshhBBCDBkS2AghhBBiyJDARgghhBBDhgQ2QgghhBgyJLARX6u+\nvp5ly5aRnZ19Rt7r8ssvZ9KkSdx4442D/n7fJTK2g+u7Pr7XXXcd2dnZVFdXD8rrf9fH90wYKmOs\n+6ZvQJzdNmzYwO9+9zv0ej2KovR6ntls5sknn2THjh3odDqGDRvGr371KzIyMnzOczgc/OUvf2H9\n+vXodDpCQkK4++67vfUI4uLiWL16NTfccMOgfq6zQUFBAW+++SZ5eXnodDpcLhczZ87k1ltvJSoq\nynuejO3AVFRU8M9//pOdO3eiKAqdnZ3ExMSwfPly5s+f7z1PxvfUrV+/nj179vj9HSHjO3BVVVVc\nfPHFpKameo+pqoqiKPzjH/8gJCQEkDHuQRWiD1dffbV6/Phx9b777lOzs7N7PW/ZsmXqddddp1qt\nVlVVVfXpp59WZ86cqdbV1fmc9+CDD6pLlixRW1paVFVV1bfffludMGGCmp+f73Pe9ddfr95www2n\n+dOcXZYsWaLecccdqsViUVVVVevq6tTzzz9fXbJkiXccVVXGdqDeeOMNdf78+Wp5ebn32FNPPaWO\nHj1a/eKLL7zHZHxPjc1mUxcvXqyuWLFCzc7OVquqqnx+LuM7cJWVlf36rDLGvmQpSvTpX//6F8nJ\nyX2es337dnJzc7nzzjsxGAwA3HrrrbhcLl588UXveaWlpaxatYoVK1YQEREBwFVXXUViYiJPP/30\n4H2Is5RGo+GXv/wlAQEBgPvb0rJlyzh+/DhbtmwBZGxPxbBhw7j99ttJSkryHrv55ptxuVxs3LgR\nkPE9Hd58803GjRtHTk5Oj5/J+A4+GeOeJLARfdJovv4/kfXr16PX65k8ebL3mF6vZ9KkSaxfv957\n7OOPPwZg+vTpPtfPnDmT3Nxcurq6en2PH/7wh4wfP55Fixbxi1/84mQ/xllpzZo1Pg9dcAc3qqrS\n1tYGyNieiu9973tceeWVPsc6OjoAvEt9Mr6nprW1lVdffZW77rrL789lfAefjHFPkmMjTllRURFx\ncXHodL7/OSUmJrJlyxaam5uJioqisLAQjUbD8OHDe5zndDopKSlh3Lhxft/jwgsvJCIigmeffbZf\nwda3wVfHC9zfqjQajfeXj4zt6VNXV8fDDz9MTk4O1113HSDje6qee+45Lr/8chISEvz+XMb31DU2\nNvLLX/6SsrIyOjo6GDt2LCtWrCAzMxOQMfbn7L9DcdZraWkhODi4x/HuxLbW1lbvv41GY48Ew+5r\nu8/7qn//+99s3bqVp59++lvxP9VAuVwu3n33Xa688krv8p+M7amrqKhg8eLFnHvuuaiqynPPPecd\nFxnfgSsrK2P9+vWsWLGi13NkfE+NVqtFp9Nx0003sWrVKt599130ej1XX301hw4dAmSM/ZEZG3FW\ne/fdd3nkkUf4+OOP0ev13/TtDKrnnnsOvV7P/ffff0be77sytklJSWzYsAGTycSf//xnLr30Ul54\n4QWfqfvBMNTH96mnnmLFihXeB+iZNtTHFyA+Pp41a9Z4/xwcHMxDDz3Eli1b+NOf/sSrr746qO//\nbR3jb0f4Jc5qkZGRmEymHsc7OzsBvIlqERERWCwW1K80lO++tvu8boWFhXzwwQeEhITwu9/9bjBu\n/azx7rvvsn79el555RWMRqP3uIzt6RMcHMz9999PdHQ0Dz30ECDjO1C7d++mqKiIa6+91nvsq2MD\nMr6DISAggMzMTPbt2wfIGPsjgY04ZVlZWdTX1+NwOHyOV1ZWEh0d7U3UzMrKwuVyUVNT0+M8rVbb\no+ZCREQEL730Evfccw8bNmzwJr8NNatXr+a1117j9ddfJzIy0udnMrYDZ7Va/R7PzMykuLgYu90u\n4ztAO3bsQFVVrrzySpYuXcrll1/OW2+9BcDy5ctZunQpW7dulfE9RZ2dndjt9h7HtVotLpcLkN8R\n/khgI07Z4sWLcTgc7N2713vMbrezd+9ezj//fO+xRYsWAbBr1y6f63fu3MmcOXMIDAz0OT5s2DCM\nRiNXXHEFs2fP5qGHHvLuahkqPvjgA1599VX+/ve/e38Bbd68mbfffhuQsT0VP/nJT9i/f3+P45WV\nlYSEhKDX62V8B+inP/0pGzZs4P333+f9999n9erV3tmbl19+mffff5958+bJ+J6ixx57jA0bNvgc\ns9vtFBUVMXbsWEB+R/gjgY3oF3/TzN1mz57NnDlz+POf/4zFYgHghRdeQKvVsnz5cu95aWlpXH31\n1bz44ou0tLQA7iWYiooKfv7zn/f5/o888ghms5nHH3/8NHyas8OaNWv49a9/zfe//31yc3NZs2YN\na9as4dNPP6W+vh6QsT1VzzzzjE9S5Ouvv87hw4e95eJlfE+f7t8R3TMJION7Orz66qs0NDQA4HQ6\neeKJJ2hpaeG2224DZIz9UdS+nljiO+/3v/89O3bsoKamhvb2dm+/qFWrVvlsL+zq6uLJJ58kNzcX\nnU5HfHw8999/P+np6T6v53Q6+ctf/sLatWvR6/UEBwdzzz33eBM5rVYr11xzDeXl5QCkpKTw1ltv\nce+995Kbm0tnZydZWVn85je/YeLEiWdoFAbHjBkzaG9v9/uz2267jdtvvx2QsR2ovXv3smrVKg4e\nPIhOp8NisRAZGckPf/hDLrroIu95Mr6npjuRtbGxkaamJtLT09Hr9bz//vuAjO+pKC4u5q233mL3\n7t2oqkprayvp6enccsstTJs2zXuejLEvCWyEEEIIMWTIUpQQQgghhgwJbIQQQggxZEhgI4QQQogh\nQwIbIYQQQgwZEtgIIYQQYsiQwEYIIYQQQ4YENkIIIYQYMiSwEUIIIcSQofv6U4QQ4ustW7YMq9XK\nG2+8AcD111+PTqfjtdde+9prS0tLueGGGzCZTHR1dREeHo5er+9xXmtrK48++iiXX3756b79Abn4\n4oupra2ls7OTf/zjHz7VYIUQ3wyZsRFCnDJVVTlw4IC3zLrT6eTw4cNMmTKlX9enpaWRm5vLsmXL\nUBSF5557jtzc3B7/TJo0aTA/xkn773//y8qVK1EU5Zu+FSGEhwQ2QohTVlxcTEdHhzfwOHLkCF1d\nXd4eNCert04vEkAIIb6OLEUJIU7Znj17UBTFO2OzZ88etFotEyZMOK3v8/e//12CGyFEnySwEUIM\nyGOPPcbatWsBaGlpISAggMsuuwyA5uZmAgICOP/88wGYPHkyzzzzzIDf6y9/+QtVVVX89re/9R57\n7733+OMf/0hzczNTpkzhxhtv5Pnnn6eurg6tVssVV1zBHXfcgVar9XmtDz/8kNdee42qqioURWHs\n2LHccccdjBs3zuc8u93Oyy+/zJo1a+js7ESv15OSksKiRYu4+uqre+QAWa1WHn30UT799FNMJhMz\nZ87kN7/5DZGRkd5zXC4Xr7zyCqtXr6ajowNAdO4oAAAF/klEQVS9Xk96ejpLlizhyiuvHPD4CCFO\noAohxCmaOHGi+sc//lFVVVV1OBxqTk6O+sILL5z06zz77LNqdna2umvXrh7H77vvPr/XLFiwQJ01\na5a6bNkytaWlRVVVVV23bp06ZswY9cEHH/Q598UXX1RHjx6tvv/++6qqqqrValUffvhhddy4cern\nn3/uPc/lcqk333yzOmvWLHX//v2qqqqqyWRS77vvPjUrK0vNz8/3nvvee++pWVlZ6jXXXKPu2LFD\nVVVVLSkpUadPn67eeuutPu//zDPPqPPnz1ePHz+uqqqqdnV1qStXrlSzs7NPeqyEEP5Jjo0Q4pSU\nl5fT1dXFqFGjAPcOJ7vd7v3zyVJVldtvv505c+Z4//nrX//a5zXt7e08+uijREREALBkyRIWLlzI\nqlWrKC4uBqCqqoo///nPzJ8/37urymAwcO+99xIUFMSDDz7oze1Zs2YNW7du5Y477mD8+PEABAUF\n8dBDDxESEuL3HiZMmMCsWbMASE9P59xzz2Xr1q04HA7vOZ9++injx48nOTkZAKPRyD333ENaWtqA\nxkoI0ZMENkKIU1JUVISiKGRnZwNQUlKCoihkZmYO6PX87Yq66aab+rwmMTGR+Ph4n2Pz5s1DVVU2\nbdoEwPr163G5XJx77rk+5xkMBmbPnk1FRQWHDh0CYO3atSiKwpw5c3qc+9e//tUbmJx4z1/dsRUf\nH4/D4aC5udl7LCoqii1btrBq1SqsVisAYWFhfPTRR18zKkKI/pLARghxSoqKitDpdN5Zh+LiYoxG\nI4mJiQN+TbWXXVG9iYmJ6XEsLi4OgMrKSsA9swQQGxvb67nd53T/e9iwYT3OHT9+PEFBQT2On5hL\nA3hzcE6csVm5ciXJycn8+te/ZtasWfzsZz9j69atX/PphBAnQ5KHhRAn7cTE4dbWVjQaDfPnz/f5\n89y5cwG48MILuf/++0/p/W6//faTvuZkgyN/bDYbBoOhX+dqNF//PXHkyJH85z//YceOHXz44Yes\nW7eOdevWsWjRIp599tlTvV0hBDJjI4QYgJUrV5Kbm+td3vnFL35Bbm4uH330EU6nk/vuu8+7jHSq\nQU1/NDY29jjW0NAA4J05Sk1NRVVV6uvre5zbfSwlJcXn392vcaKmpiZMJtOA7tPlcgFwzjnn8Nhj\nj7FlyxYWLlzIJ598wueffz6g1xRC+JLARggxYAcOHEBVVZ/6NcCgVQheuXIlzz//fI/jlZWV1NbW\n+hzbvHkziqKwYMECABYtWoRWq2Xz5s0+59lsNrZv305ycjI5OTkAXHDBBaiq2uPczs5OFi5cyIED\nBwZ0/9/73ve8eTwAISEhXH311aiqSkdHx4BeUwjhSwIbIcSA7d27F71ez9ixY71/NhqNZGVlDej1\nvm75yOVyeWc9ThQXF8ejjz5KS0sL4E4U3rx5M1dffbV3d9aIESO488472bZtG6tXrwbctWd+97vf\nYTabeeSRR7yvd8kl/7+dO2RZJIrCOP6Iik0Qqx9CsBgGhCmmFQSLQbPCjH4Bk9lmVUGTxbGZ/QJi\nEMFiU8EmqAji6BsWB3Zdlt1lwX1n/794By6HSQ/3nnO/KJPJqNvtarFYSPo6edVoNJRMJr3pp2fN\nP6r7ufb9t3a77TUUH49HjUYjxeNxpdPpn/8cAL8k8PgbF9EA/kuVSkWHw0HD4VCSVC6XFQgE1O/3\nf2uf9XqtfD6v+/0u13UVCoVeelYej4dc11W1Wv2m58Y0TSUSCVmWpVarpe12q2AwqEKhIMuyXvaZ\nTCbq9Xra7XbeA321Ws07rXm63W7qdDoaj8c6n8+KRCIyTVP1et0b+S6VSlqtVjqdTopGo8pms2o2\nm8rlctpsNrpcLorFYioWi7JtW9PpVI7jaLlc6nq9KhwOK5VKybbtl0krAH+GYAPgU3sGm8Fg8O5S\nAPwDuIoCAAC+QbABAAC+QbAB8Ck5jiPDMLTf7zWfz2UYhmaz2bvLAvBm9NgAAADf4MQGAAD4BsEG\nAAD4BsEGAAD4BsEGAAD4BsEGAAD4BsEGAAD4xgeVAfEHEEZAywAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1196bb780>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "# plt.title(r'Reward vs Information Entropy', fontsize=18)\n",
    "\n",
    "s_3_4_m, s_3_4_c = mean_confidence_interval(s_3_4)\n",
    "plt.plot(x_axis, s_3_4, color=sns_colors[0], linestyle='-', linewidth=2, alpha=0.7)\n",
    "plt.plot([0], [0], color=sns_colors[0], linestyle='-', linewidth=2, label=\"n=4 C.L\", alpha=1)\n",
    "# plt.fill_between(x_axis, s_3_4_m - s_3_4_c, s_3_4_m + s_3_4_c, facecolor=sns_colors[0], edgecolor=\"none\", alpha=0.1)\n",
    "\n",
    "plt.plot(x_axis, np.ones(s_3_4.shape[0])*np.nanmean(s_3_4_opt), color=sns_colors[1], linestyle='-', linewidth=3, label=\"Hand-coded\")\n",
    "\n",
    "plt.plot(x_axis, np.ones(s_3_4.shape[0]), color='black', linestyle='--', linewidth=1, label=\"Oracle\")\n",
    "\n",
    "\n",
    "\n",
    "plt.ylabel(r'Norm. $R$ (Oracle)', fontsize=18)\n",
    "plt.xlabel(r'# Epochs', fontsize=18)\n",
    "ax.get_xaxis().set_major_formatter(mpl.ticker.FuncFormatter(lambda x, p: str(int(x/1000.))+'k' if x > 0 else '')) #format(int(x), ',')))\n",
    "plt.xlim(x_axis[0], x_axis[-1])\n",
    "plt.ylim(0.525, 1.025)\n",
    "# plt.legend(borderaxespad=0.2, fontsize=18, loc=4)\n",
    "plt.legend(borderaxespad=0.2, bbox_to_anchor=(0., 1.02, 1., .102), fontsize=16, ncol=3, mode=\"expand\")\n",
    "# plt.legend(borderaxespad=0.2, fontsize=18, loc=4, bbox_to_anchor=(0., 0.2, 1.38, 0))\n",
    "plt.tick_params(axis='both', which='major', labelsize=16)\n",
    "plt.tick_params(axis='both', which='minor', labelsize=8)\n",
    "plt.tight_layout()\n",
    "plt.savefig('s_3_3_cur.pdf', bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 -0.0313901345291\n",
      "1 0.688\n",
      "2 0.162561576355\n",
      "3 0.287878787879\n",
      "4 0.0\n",
      "5 -0.0917431192661\n"
     ]
    }
   ],
   "source": [
    "for i in range(6):\n",
    "    print(i, s_3_4[-1,i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.4.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

